Simultaneous measurement of proton and lepton kinematics in quasielastic-like $\nu_{\mu}$-hydrocarbon interactions from 2 to 20 GeV

Neutrino charged-current quasielastic-like scattering, a reaction category extensively used in neutrino oscillation measurements, probes nuclear effects that govern neutrino-nucleus interactions. This Letter reports the first measurement of the triple-differential cross section for $\nu_{\mu}$ quasielastic-like reactions using the hydrocarbon medium of the MINERvA detector exposed to a wide-band beam spanning 2 $\leq$ E$_\nu \leq$ 20 GeV. The measurement maps the correlations among transverse and longitudinal muon momenta and summed proton kinetic energies, and compares them to predictions from a state-of-art simulation. Discrepancies are observed that likely reflect shortfalls with modeling of pion and nucleon intranuclear scattering and/or spectator nucleon ejection from struck nuclei. The separate determination of leptonic and hadronic variables can inform experimental approaches to neutrino-energy estimation.

==> anc/MINERvA_PRL_Errata_TripleDiffQELike_ptpzsumtp_data_cross_section.csv <==
RootHistBinID,CovCSVId,SumTp Lower Bin Boundary (GeV),SumTp Upper Bin Boundary (GeV),Muon Pt Lower Bin Boundary (GeV/c),Muon Pt Upper Bin Boundary (GeV/c),Muon P|| Lower Bin Boundary (GeV/c),Muon P|| Upper Bin Boundary (GeV/c),cross section (cm^2/nucleon/(GeV^3 / c^2)),statistical uncertainty (cm^2/nucleon/(GeV^3 / c^2)),total uncertainty (cm^2/nucleon/(GeV^3 / c^2))
169,0,0.0,0.02,0.0,0.075,1.5,3.5,3.17522975521e-40,5.13167890312e-41,6.40624742568e-41
170,1,0.02,0.04,0.0,0.075,1.5,3.5,1.52660831592e-40,3.16883648084e-41,3.65326775075e-41
171,2,0.04,0.08,0.0,0.075,1.5,3.5,1.19025430124e-40,2.52120174714e-41,3.10199981492e-41
172,3,0.08,0.12,0.0,0.075,1.5,3.5,1.23460802165e-40,2.68743820899e-41,3.32951007186e-41
173,4,0.12,0.16,0.0,0.075,1.5,3.5,1.13565557993e-40,2.33700701423e-41,2.81346369201e-41
174,5,0.16,0.24,0.0,0.075,1.5,3.5,4.53354002611e-41,1.33592092275e-41,1.65996601329e-41
175,6,0.24,0.32,0.0,0.075,1.5,3.5,9.3744561203e-42,5.39190132694e-42,6.28410410728e-42
176,7,0.32,0.4,0.0,0.075,1.5,3.5,3.29264095934e-43,6.52372917456e-43,6.76026856117e-43
177,8,0.4,0.6,0.0,0.075,1.5,3.5,2.93261847627e-43,5.19139591792e-43,6.16088790134e-43
178,9,0.6,0.799,0.0,0.075,1.5,3.5,8.65098966185e-42,4.5723434599e-42,5.55194508365e-42
181,10,0.0,0.02,0.075,0.15,1.5,3.5,1.71036389074e-39,1.11784997887e-40,2.07135265922e-40
182,11,0.02,0.04,0.075,0.15,1.5,3.5,7.72693335595e-40,7.50875010017e-41,1.14637026315e-40
183,12,0.04,0.08,0.075,0.15,1.5,3.5,3.79901242274e-40,4.12570858889e-41,6.70503082774e-41
184,13,0.08,0.12,0.075,0.15,1.5,3.5,3.91240211022e-40,4.32167697156e-41,6.19037581307e-41
185,14,0.12,0.16,0.075,0.15,1.5,3.5,3.48066647969e-40,4.34121776654e-41,6.07480862811e-41
186,15,0.16,0.24,0.075,0.15,1.5,3.5,2.33394361904e-40,2.93709730902e-41,4.54537956532e-41
187,16,0.24,0.32,0.075,0.15,1.5,3.5,9.74909605681e-41,1.68601915894e-41,2.58328281359e-41
188,17,0.32,0.4,0.075,0.15,1.5,3.5,4.06738938458e-41,1.15055444953e-41,1.45342850938e-41
189,18,0.4,0.6,0.075,0.15,1.5,3.5,3.35143304296e-41,8.63484629191e-42,1.14608696383e-41
190,19,0.6,0.799,0.075,0.15,1.5,3.5,3.28036866722e-41,8.81745644185e-42,1.4653630369e-41
193,20,0.0,0.02,0.15,0.25,1.5,3.5,3.44889341105e-39,1.37860174903e-40,3.53429492482e-40
194,21,0.02,0.04,0.15,0.25,1.5,3.5,2.25348476252e-39,1.11429186425e-40,2.55412918582e-40
195,22,0.04,0.08,0.15,0.25,1.5,3.5,1.54076702038e-39,7.04690154123e-41,1.97355124533e-40
196,23,0.08,0.12,0.15,0.25,1.5,3.5,7.3145078575e-40,4.91163097919e-41,1.19836908209e-40
197,24,0.12,0.16,0.15,0.25,1.5,3.5,6.24189627447e-40,4.96922483199e-41,1.05410405418e-40
198,25,0.16,0.24,0.15,0.25,1.5,3.5,5.01310478548e-40,3.93339313397e-41,8.36122504691e-41
199,26,0.24,0.32,0.15,0.25,1.5,3.5,2.34492106281e-40,2.46504520287e-41,4.37365294808e-41
200,27,0.32,0.4,0.15,0.25,1.5,3.5,1.60490150039e-40,2.27694532876e-41,3.33855359692e-41
201,28,0.4,0.6,0.15,0.25,1.5,3.5,7.87175871857e-41,1.34505875617e-41,1.92214080047e-41
202,29,0.6,0.799,0.15,0.25,1.5,3.5,3.7183350431e-41,9.46395247423e-42,1.81597151462e-41
205,30,0.0,0.02,0.25,0.325,1.5,3.5,3.77439704776e-39,1.82660824061e-40,4.65677360501e-40
206,31,0.02,0.04,0.25,0.325,1.5,3.5,3.63449159265e-39,1.66804615463e-40,3.72984300985e-40
207,32,0.04,0.08,0.25,0.325,1.5,3.5,3.15404372075e-39,1.15356789096e-40,3.38655123593e-40
208,33,0.08,0.12,0.25,0.325,1.5,3.5,1.73963398448e-39,8.42993202115e-41,2.21138125163e-40
209,34,0.12,0.16,0.25,0.325,1.5,3.5,1.01022154599e-39,6.37785678902e-41,1.55039428299e-40
210,35,0.16,0.24,0.25,0.325,1.5,3.5,8.8449874051e-40,5.8557520367e-41,1.56205342479e-40
211,36,0.24,0.32,0.25,0.325,1.5,3.5,5.95540939102e-40,4.81754419799e-41,1.05815894509e-40
212,37,0.32,0.4,0.25,0.325,1.5,3.5,4.09505543029e-40,4.33492116465e-41,7.3791537514e-41
213,38,0.4,0.6,0.25,0.325,1.5,3.5,9.79822279341e-41,1.98358833846e-41,3.49564185593e-41
214,39,0.6,0.799,0.25,0.325,1.5,3.5,4.7903827265e-42,3.91119330969e-42,6.68997143446e-42
217,40,0.0,0.02,0.325,0.4,1.5,3.5,4.10567976618e-39,1.97385072486e-40,5.08041134736e-40
218,41,0.02,0.04,0.325,0.4,1.5,3.5,3.74686995054e-39,1.71314084151e-40,4.06854798974e-40
219,42,0.04,0.08,0.325,0.4,1.5,3.5,3.85975624411e-39,1.31854765114e-40,3.44417972352e-40
220,43,0.08,0.12,0.325,0.4,1.5,3.5,3.26628983725e-39,1.17063929807e-40,3.64295580931e-40
221,44,0.12,0.16,0.325,0.4,1.5,3.5,2.09832344893e-39,9.80259115918e-41,2.73803156629e-40
222,45,0.16,0.24,0.325,0.4,1.5,3.5,1.12877935831e-39,6.48269318655e-41,1.69029539478e-40
223,46,0.24,0.32,0.325,0.4,1.5,3.5,7.28027192205e-40,5.47979027989e-41,1.26586346704e-40
224,47,0.32,0.4,0.325,0.4,1.5,3.5,5.4739359662e-40,4.88434041095e-41,9.737479502e-41
225,48,0.4,0.6,0.325,0.4,1.5,3.5,2.04839906419e-40,2.7369896765e-41,4.58956319468e-41
226,49,0.6,0.799,0.325,0.4,1.5,3.5,9.37058808912e-41,2.22091500855e-41,3.73169285612e-41
229,50,0.0,0.02,0.4,0.475,1.5,3.5,2.95992837344e-39,1.76672851836e-40,3.81269072029e-40
230,51,0.02,0.04,0.4,0.475,1.5,3.5,3.0035919484e-39,1.58151383323e-40,3.28486244791e-40
231,52,0.04,0.08,0.4,0.475,1.5,3.5,3.42563815939e-39,1.2487428654e-40,2.92242325555e-40
232,53,0.08,0.12,0.4,0.475,1.5,3.5,3.92471637155e-39,1.31327154797e-40,3.41270758702e-40
233,54,0.12,0.16,0.4,0.475,1.5,3.5,3.36083547081e-39,1.31569070135e-40,3.85110832587e-40
234,55,0.16,0.24,0.4,0.475,1.5,3.5,1.86897503286e-39,8.22661963154e-41,2.88835761933e-40
235,56,0.24,0.32,0.4,0.475,1.5,3.5,1.22851306737e-39,7.07079342127e-41,1.89701929802e-40
236,57,0.32,0.4,0.4,0.475,1.5,3.5,9.55112776625e-40,6.84322497815e-41,1.5344549573e-40
237,58,0.4,0.6,0.4,0.475,1.5,3.5,3.7845606415e-40,3.88548072228e-41,8.30637205008e-41
238,59,0.6,0.799,0.4,0.475,1.5,3.5,6.8006974642e-41,2.29068425215e-41,3.58240600685e-41
241,60,0.0,0.02,0.475,0.55,1.5,3.5,2.10208561013e-39,1.56555728419e-40,2.97040913158e-40
242,61,0.02,0.04,0.475,0.55,1.5,3.5,1.87981936873e-39,1.17590231771e-40,2.29748743288e-40
243,62,0.04,0.08,0.475,0.55,1.5,3.5,2.79431642574e-39,1.19564309433e-40,2.2204597614e-40
244,63,0.08,0.12,0.475,0.55,1.5,3.5,3.32209170232e-39,1.27085052177e-40,2.48639758428e-40
245,64,0.12,0.16,0.475,0.55,1.5,3.5,3.42625736127e-39,1.34501561034e-40,2.67440698287e-40
246,65,0.16,0.24,0.475,0.55,1.5,3.5,2.44930139642e-39,9.51849316934e-41,2.5315188886e-40
247,66,0.24,0.32,0.475,0.55,1.5,3.5,1.79577367903e-39,9.09734331978e-41,2.17974746116e-40
248,67,0.32,0.4,0.475,0.55,1.5,3.5,1.05910230338e-39,7.56304539936e-41,1.72418873686e-40
249,68,0.4,0.6,0.475,0.55,1.5,3.5,4.34900125263e-40,4.93985781462e-41,1.17983748892e-40
250,69,0.6,0.799,0.475,0.55,1.5,3.5,7.89368197549e-42,5.31463565016e-42,9.56181664867e-42
253,70,0.0,0.02,0.55,0.7,1.5,3.5,9.15376998025e-40,7.68435136381e-41,1.57775349602e-40
254,71,0.02,0.04,0.55,0.7,1.5,3.5,8.74458595945e-40,6.63485677997e-41,1.0952971523e-40
255,72,0.04,0.08,0.55,0.7,1.5,3.5,1.2125977932e-39,5.96769676049e-41,1.0452629979e-40
256,73,0.08,0.12,0.55,0.7,1.5,3.5,1.82212268899e-39,7.09053223585e-41,1.35710899114e-40
257,74,0.12,0.16,0.55,0.7,1.5,3.5,2.44556316647e-39,8.69283949768e-41,1.71020763906e-40
258,75,0.16,0.24,0.55,0.7,1.5,3.5,2.54832133348e-39,7.27545945857e-41,1.85476493506e-40
259,76,0.24,0.32,0.55,0.7,1.5,3.5,2.35723018131e-39,7.56753423097e-41,2.08576330362e-40
260,77,0.32,0.4,0.55,0.7,1.5,3.5,1.81732207328e-39,8.02446041494e-41,1.83740472865e-40
261,78,0.4,0.6,0.55,0.7,1.5,3.5,5.54418644272e-40,4.48083162715e-41,1.61941906266e-40
262,79,0.6,0.799,0.55,0.7,1.5,3.5,1.56864264557e-41,7.68736379218e-42,2.18859263426e-41
265,80,0.0,0.02,0.7,0.85,1.5,3.5,3.02665368356e-40,4.48759430025e-41,7.43509007286e-41
266,81,0.02,0.04,0.7,0.85,1.5,3.5,2.65516975516e-40,3.27339591645e-41,4.83133154439e-41
267,82,0.04,0.08,0.7,0.85,1.5,3.5,4.39017428545e-40,3.94245183176e-41,5.7145784712e-41
268,83,0.08,0.12,0.7,0.85,1.5,3.5,5.15022082598e-40,3.75649531308e-41,7.21277349821e-41
269,84,0.12,0.16,0.7,0.85,1.5,3.5,7.36575029238e-40,4.47174897345e-41,1.15537280274e-40
270,85,0.16,0.24,0.7,0.85,1.5,3.5,1.35691850622e-39,5.67416867716e-41,1.48602286236e-40
271,86,0.24,0.32,0.7,0.85,1.5,3.5,1.62097995358e-39,6.3473599381e-41,1.35901396663e-40
272,87,0.32,0.4,0.7,0.85,1.5,3.5,1.48042139678e-39,6.36525699504e-41,1.66444748112e-40
273,88,0.4,0.6,0.7,0.85,1.5,3.5,6.39226237469e-40,4.95592236543e-41,2.20702273401e-40
274,89,0.6,0.799,0.7,0.85,1.5,3.5,2.33474429882e-41,9.51965064982e-42,2.15659462436e-41
277,90,0.0,0.02,0.85,1.0,1.5,3.5,1.08307521576e-40,2.5025361332e-41,3.7511797175e-41
278,91,0.02,0.04,0.85,1.0,1.5,3.5,1.54522638953e-40,3.19047318568e-41,4.70558224975e-41
279,92,0.04,0.08,0.85,1.0,1.5,3.5,2.36042100799e-40,3.64189146942e-41,4.88217665501e-41
280,93,0.08,0.12,0.85,1.0,1.5,3.5,2.39034497307e-40,2.93774061818e-41,6.06670937189e-41
281,94,0.12,0.16,0.85,1.0,1.5,3.5,2.81933625541e-40,3.04565835472e-41,8.33871084106e-41
282,95,0.16,0.24,0.85,1.0,1.5,3.5,2.82164764791e-40,2.21158157596e-41,8.44387072647e-41
283,96,0.24,0.32,0.85,1.0,1.5,3.5,4.80464186694e-40,3.2108392605e-41,1.06315306808e-40
284,97,0.32,0.4,0.85,1.0,1.5,3.5,7.86312246875e-40,5.1928222506e-41,9.42504468803e-41
285,98,0.4,0.6,0.85,1.0,1.5,3.5,5.9487873475e-40,3.92622915523e-41,1.42695333134e-40
286,99,0.6,0.799,0.85,1.0,1.5,3.5,1.26222306859e-40,2.13702471742e-41,6.52747779111e-41
289,100,0.0,0.02,1.0,2.5,1.5,3.5,1.29162742104e-41,3.33786005042e-42,5.71865669708e-42
290,101,0.02,0.04,1.0,2.5,1.5,3.5,6.82531627866e-42,2.62080956428e-42,3.13531346633e-42
291,102,0.04,0.08,1.0,2.5,1.5,3.5,1.00877350499e-41,2.35255726867e-42,3.66807849361e-42
292,103,0.08,0.12,1.0,2.5,1.5,3.5,1.10069957276e-41,2.46250553317e-42,4.30213035059e-42
293,104,0.12,0.16,1.0,2.5,1.5,3.5,1.29877437936e-41,2.35551424479e-42,6.49000876131e-42
294,105,0.16,0.24,1.0,2.5,1.5,3.5,1.36655855863e-41,1.89003343586e-42,5.89649467995e-42
295,106,0.24,0.32,1.0,2.5,1.5,3.5,1.00517115029e-41,1.52194888901e-42,3.21849131689e-42
296,107,0.32,0.4,1.0,2.5,1.5,3.5,6.78649239297e-42,1.2251491792e-42,2.45115521531e-42
297,108,0.4,0.6,1.0,2.5,1.5,3.5,1.60877468954e-41,2.00123322255e-42,4.74711214076e-42
298,109,0.6,0.799,1.0,2.5,1.5,3.5,1.65253539238e-41,2.2809404404e-42,4.69962676489e-42
325,110,0.0,0.02,0.0,0.075,3.5,4.5,5.25813921393e-40,9.33479669631e-41,1.03938767881e-40
326,111,0.02,0.04,0.0,0.075,3.5,4.5,1.87276355577e-40,4.84566730846e-41,5.14538081668e-41
327,112,0.04,0.08,0.0,0.075,3.5,4.5,1.14979190287e-40,3.19578605967e-41,3.55269783327e-41
328,113,0.08,0.12,0.0,0.075,3.5,4.5,8.757094263e-41,2.57554788156e-41,3.28875785619e-41
329,114,0.12,0.16,0.0,0.075,3.5,4.5,1.4318770239e-40,4.41568431184e-41,4.95121097609e-41
330,115,0.16,0.24,0.0,0.075,3.5,4.5,6.57858325022e-41,2.3361567078e-41,3.59776745497e-41
331,116,0.24,0.32,0.0,0.075,3.5,4.5,1.30228717809e-41,8.34570940611e-42,9.3853720852e-42
332,117,0.32,0.4,0.0,0.075,3.5,4.5,9.10774096867e-43,1.15119088914e-42,1.21380174147e-42
333,118,0.4,0.6,0.0,0.075,3.5,4.5,4.81575661198e-43,8.43555074253e-43,9.25709987119e-43
334,119,0.6,0.799,0.0,0.075,3.5,4.5,1.85877775335e-42,2.8120434589e-42,3.15584497723e-42
337,120,0.0,0.02,0.075,0.15,3.5,4.5,2.97021709945e-39,2.10876352739e-40,3.10957960753e-40
338,121,0.02,0.04,0.075,0.15,3.5,4.5,1.57147092605e-39,1.38417076894e-40,2.02262166707e-40
339,122,0.04,0.08,0.075,0.15,3.5,4.5,6.05696339616e-40,6.88921119514e-41,1.06859440175e-40
340,123,0.08,0.12,0.075,0.15,3.5,4.5,4.49578040833e-40,5.78480704126e-41,1.03029050617e-40
341,124,0.12,0.16,0.075,0.15,3.5,4.5,4.73740590774e-40,6.8549115286e-41,8.86910073296e-41
342,125,0.16,0.24,0.075,0.15,3.5,4.5,3.61345327971e-40,5.06387548315e-41,7.08585275967e-41
343,126,0.24,0.32,0.075,0.15,3.5,4.5,1.10712101267e-40,2.29833662844e-41,3.0233825627e-41
344,127,0.32,0.4,0.075,0.15,3.5,4.5,4.87775474969e-41,1.39899571277e-41,1.68067463512e-41
345,128,0.4,0.6,0.075,0.15,3.5,4.5,6.26179667691e-41,1.52348896833e-41,2.02112799173e-41
346,129,0.6,0.799,0.075,0.15,3.5,4.5,1.21025270908e-40,2.32521738057e-41,3.11573977895e-41
349,130,0.0,0.02,0.15,0.25,3.5,4.5,6.04303594651e-39,2.61611967107e-40,5.20560330994e-40
350,131,0.02,0.04,0.15,0.25,3.5,4.5,4.36052582755e-39,2.06285760598e-40,4.14296337543e-40
351,132,0.04,0.08,0.15,0.25,3.5,4.5,2.65023312159e-39,1.24250784963e-40,2.99834233034e-40
352,133,0.08,0.12,0.15,0.25,3.5,4.5,1.18608493716e-39,7.7789254063e-41,1.84809036473e-40
353,134,0.12,0.16,0.15,0.25,3.5,4.5,1.05922156873e-39,8.37894552097e-41,1.77676132381e-40
354,135,0.16,0.24,0.15,0.25,3.5,4.5,8.75526265263e-40,6.78450735263e-41,1.23988626578e-40
355,136,0.24,0.32,0.15,0.25,3.5,4.5,4.10764601782e-40,4.34529633454e-41,7.72757742046e-41
356,137,0.32,0.4,0.15,0.25,3.5,4.5,1.96479412539e-40,3.02016668666e-41,4.70528863836e-41
357,138,0.4,0.6,0.15,0.25,3.5,4.5,1.28377453212e-40,2.26726375198e-41,2.95739685365e-41
358,139,0.6,0.799,0.15,0.25,3.5,4.5,6.6799732531e-41,1.90445062973e-41,3.17135835429e-41
361,140,0.0,0.02,0.25,0.325,3.5,4.5,7.16486460091e-39,3.34147852214e-40,7.20213688269e-40
362,141,0.02,0.04,0.25,0.325,3.5,4.5,6.02060852425e-39,2.71051021618e-40,5.03170202846e-40
363,142,0.04,0.08,0.25,0.325,3.5,4.5,5.30230602945e-39,1.95628092913e-40,4.76968274568e-40
364,143,0.08,0.12,0.25,0.325,3.5,4.5,3.35249006982e-39,1.48480372806e-40,3.63734429561e-40
365,144,0.12,0.16,0.25,0.325,3.5,4.5,1.902576704e-39,1.11121408607e-40,2.80509180356e-40
366,145,0.16,0.24,0.25,0.325,3.5,4.5,1.56920650452e-39,1.02765021032e-40,2.42445261101e-40
367,146,0.24,0.32,0.25,0.325,3.5,4.5,9.95997699755e-40,8.14887455213e-41,1.5653557163e-40
368,147,0.32,0.4,0.25,0.325,3.5,4.5,5.72622249682e-40,6.36114281564e-41,1.02122019104e-40
369,148,0.4,0.6,0.25,0.325,3.5,4.5,1.44911586685e-40,2.91648708778e-41,4.34156527654e-41
370,149,0.6,0.799,0.25,0.325,3.5,4.5,1.32858193851e-41,9.49412774804e-42,1.29995703636e-41
373,150,0.0,0.02,0.325,0.4,3.5,4.5,6.84766708804e-39,3.26072532539e-40,8.15993468975e-40
374,151,0.02,0.04,0.325,0.4,3.5,4.5,5.75976832248e-39,2.42757760857e-40,4.71743371796e-40
375,152,0.04,0.08,0.325,0.4,3.5,4.5,6.21181812498e-39,2.12409065975e-40,5.03190484681e-40
376,153,0.08,0.12,0.325,0.4,3.5,4.5,5.3633631756e-39,1.87527898066e-40,5.32954097749e-40
377,154,0.12,0.16,0.325,0.4,3.5,4.5,3.5183686232e-39,1.46674731925e-40,3.78885763921e-40
378,155,0.16,0.24,0.325,0.4,3.5,4.5,1.98134382643e-39,1.04913302856e-40,2.55503066016e-40
379,156,0.24,0.32,0.325,0.4,3.5,4.5,1.38308805015e-39,9.45917006801e-41,1.96712983752e-40
380,157,0.32,0.4,0.325,0.4,3.5,4.5,8.40547661605e-40,7.75045220355e-41,1.41164157788e-40
381,158,0.4,0.6,0.325,0.4,3.5,4.5,2.41950763942e-40,3.68493551516e-41,5.95442825686e-41
382,159,0.6,0.799,0.325,0.4,3.5,4.5,5.81596989491e-41,2.19018263552e-41,3.11073063521e-41
385,160,0.0,0.02,0.4,0.475,3.5,4.5,5.49777866592e-39,2.89680774461e-40,6.51393060156e-40
386,161,0.02,0.04,0.4,0.475,3.5,4.5,4.81888361565e-39,2.33031215742e-40,6.00726488832e-40
387,162,0.04,0.08,0.4,0.475,3.5,4.5,5.77545118506e-39,1.97097580407e-40,4.53243375023e-40
388,163,0.08,0.12,0.4,0.475,3.5,4.5,6.40466893544e-39,2.0498379293e-40,5.00719390207e-40
389,164,0.12,0.16,0.4,0.475,3.5,4.5,5.21456566574e-39,1.86661393297e-40,5.11491030828e-40
390,165,0.16,0.24,0.4,0.475,3.5,4.5,3.11863453066e-39,1.28631219486e-40,4.08743410035e-40
391,166,0.24,0.32,0.4,0.475,3.5,4.5,1.7540382388e-39,1.06081620304e-40,2.36966742515e-40
392,167,0.32,0.4,0.4,0.475,3.5,4.5,1.25011215047e-39,9.03156422551e-41,1.93575170491e-40
393,168,0.4,0.6,0.4,0.475,3.5,4.5,4.67966408298e-40,5.18778076424e-41,9.93848279601e-41
394,169,0.6,0.799,0.4,0.475,3.5,4.5,8.98711368472e-41,2.90215062522e-41,4.11479770978e-41
397,170,0.0,0.02,0.475,0.55,3.5,4.5,3.5620384368e-39,2.37628903838e-40,5.06798847505e-40
398,171,0.02,0.04,0.475,0.55,3.5,4.5,3.31356876232e-39,1.71344550106e-40,3.69337604713e-40
399,172,0.04,0.08,0.475,0.55,3.5,4.5,4.02498894264e-39,1.64076326525e-40,3.49355329586e-40
400,173,0.08,0.12,0.475,0.55,3.5,4.5,5.25644694137e-39,1.78229976557e-40,3.6968440498e-40
401,174,0.12,0.16,0.475,0.55,3.5,4.5,6.091957967e-39,2.10719123535e-40,5.06843206963e-40
402,175,0.16,0.24,0.475,0.55,3.5,4.5,4.54122444232e-39,1.4904694826e-40,3.84071566089e-40
403,176,0.24,0.32,0.475,0.55,3.5,4.5,2.84311631578e-39,1.29860535833e-40,3.22180981294e-40
404,177,0.32,0.4,0.475,0.55,3.5,4.5,1.42585276006e-39,9.64096453539e-41,2.07494041064e-40
405,178,0.4,0.6,0.475,0.55,3.5,4.5,5.42654834274e-40,6.04585077936e-41,1.39091905781e-40
406,179,0.6,0.799,0.475,0.55,3.5,4.5,1.06643393527e-41,6.68004837502e-42,9.44894987747e-42
409,180,0.0,0.02,0.55,0.7,3.5,4.5,1.90737648144e-39,1.26914821733e-40,2.8865315426e-40
410,181,0.02,0.04,0.55,0.7,3.5,4.5,1.57362486384e-39,9.00695289441e-41,1.57258110422e-40
411,182,0.04,0.08,0.55,0.7,3.5,4.5,2.0144758924e-39,8.39385016898e-41,1.59124698227e-40
412,183,0.08,0.12,0.55,0.7,3.5,4.5,3.202800101e-39,1.07872002632e-40,2.08161625796e-40
413,184,0.12,0.16,0.55,0.7,3.5,4.5,4.31180123003e-39,1.30222850586e-40,2.88023639797e-40
414,185,0.16,0.24,0.55,0.7,3.5,4.5,4.12105289165e-39,1.04593339196e-40,2.65425533484e-40
415,186,0.24,0.32,0.55,0.7,3.5,4.5,3.79709866897e-39,1.09213738631e-40,3.16528555646e-40
416,187,0.32,0.4,0.55,0.7,3.5,4.5,2.74780837128e-39,1.06225369339e-40,2.98986508035e-40
417,188,0.4,0.6,0.55,0.7,3.5,4.5,8.13246359484e-40,6.17045906182e-41,1.92730220628e-40
418,189,0.6,0.799,0.55,0.7,3.5,4.5,1.62609764304e-41,7.46751108215e-42,1.69789261372e-41
421,190,0.0,0.02,0.7,0.85,3.5,4.5,6.0146707806e-40,6.21986981382e-41,1.32154340129e-40
422,191,0.02,0.04,0.7,0.85,3.5,4.5,6.13154399619e-40,6.05376474155e-41,1.15957635958e-40
423,192,0.04,0.08,0.7,0.85,3.5,4.5,8.96644564121e-40,6.0258067934e-41,9.43911589673e-41
424,193,0.08,0.12,0.7,0.85,3.5,4.5,1.04153169948e-39,5.42184295685e-41,1.16335509233e-40
425,194,0.12,0.16,0.7,0.85,3.5,4.5,1.44276242785e-39,6.93738440836e-41,1.50324978725e-40
426,195,0.16,0.24,0.7,0.85,3.5,4.5,2.31340126975e-39,7.89938784096e-41,1.95944620815e-40
427,196,0.24,0.32,0.7,0.85,3.5,4.5,2.8734476004e-39,8.91884344049e-41,2.17440332557e-40
428,197,0.32,0.4,0.7,0.85,3.5,4.5,2.87478877901e-39,9.8892246245e-41,2.71898528048e-40
429,198,0.4,0.6,0.7,0.85,3.5,4.5,1.51414669028e-39,7.6694325518e-41,3.54364813135e-40
430,199,0.6,0.799,0.7,0.85,3.5,4.5,7.51007893282e-41,2.22658142763e-41,7.48554645541e-41
433,200,0.0,0.02,0.85,1.0,3.5,4.5,2.96401712533e-40,4.66082705819e-41,8.49043111853e-41
434,201,0.02,0.04,0.85,1.0,3.5,4.5,3.18810258187e-40,4.21997773536e-41,6.28012808682e-41
435,202,0.04,0.08,0.85,1.0,3.5,4.5,4.61725995563e-40,4.04568756178e-41,9.3161399419e-41
436,203,0.08,0.12,0.85,1.0,3.5,4.5,6.17711805259e-40,4.51341196625e-41,1.31329622921e-40
437,204,0.12,0.16,0.85,1.0,3.5,4.5,5.98967205934e-40,3.77393196645e-41,1.47942834877e-40
438,205,0.16,0.24,0.85,1.0,3.5,4.5,7.40706151321e-40,3.61368412926e-41,1.91005525378e-40
439,206,0.24,0.32,0.85,1.0,3.5,4.5,1.23654789163e-39,5.36514464889e-41,2.08909151873e-40
440,207,0.32,0.4,0.85,1.0,3.5,4.5,1.97408916106e-39,8.07788709865e-41,2.20602893264e-40
441,208,0.4,0.6,0.85,1.0,3.5,4.5,1.67934278338e-39,6.98474731713e-41,2.66099661484e-40
442,209,0.6,0.799,0.85,1.0,3.5,4.5,3.62815503412e-40,4.08892350538e-41,1.96996576463e-40
445,210,0.0,0.02,1.0,2.5,3.5,4.5,2.99145850369e-41,6.20410620779e-42,1.22812181227e-41
446,211,0.02,0.04,1.0,2.5,3.5,4.5,2.32515910968e-41,4.55681211392e-42,6.93292624692e-42
447,212,0.04,0.08,1.0,2.5,3.5,4.5,4.46629358453e-41,8.00404820209e-42,1.46549560259e-41
448,213,0.08,0.12,1.0,2.5,3.5,4.5,8.01576506455e-41,7.5996304297e-42,3.19228496747e-41
449,214,0.12,0.16,1.0,2.5,3.5,4.5,5.52524304847e-41,4.22661063237e-42,2.19960228165e-41
450,215,0.16,0.24,1.0,2.5,3.5,4.5,5.52984028156e-41,4.04298724104e-42,2.09952755591e-41
451,216,0.24,0.32,1.0,2.5,3.5,4.5,4.90098289583e-41,3.17110365043e-42,1.51834045405e-41
452,217,0.32,0.4,1.0,2.5,3.5,4.5,4.88574561802e-41,3.67210578124e-42,1.06990579623e-41
453,218,0.4,0.6,1.0,2.5,3.5,4.5,9.43594915318e-41,5.1617177747e-42,1.49750249505e-41
454,219,0.6,0.799,1.0,2.5,3.5,4.5,7.6238318602e-41,4.59403293877e-42,2.24263485943e-41
481,220,0.0,0.02,0.0,0.075,4.5,7.0,7.18238958343e-40,6.39290075066e-41,8.15003179106e-41
482,221,0.02,0.04,0.0,0.075,4.5,7.0,2.52749532791e-40,3.31264213136e-41,3.91356574635e-41
483,222,0.04,0.08,0.0,0.075,4.5,7.0,1.30886315952e-40,2.13406854743e-41,2.36097375734e-41
484,223,0.08,0.12,0.0,0.075,4.5,7.0,1.54524335089e-40,2.42736571392e-41,3.22033836736e-41
485,224,0.12,0.16,0.0,0.075,4.5,7.0,1.82188312048e-40,2.71375519823e-41,3.35645810924e-41
486,225,0.16,0.24,0.0,0.075,4.5,7.0,7.80256582567e-41,1.47486782451e-41,1.72446879857e-41
487,226,0.24,0.32,0.0,0.075,4.5,7.0,3.25487173155e-41,9.6494441037e-42,1.09273644196e-41
488,227,0.32,0.4,0.0,0.075,4.5,7.0,1.5709648846e-42,1.39285625797e-42,1.41962308752e-42
489,228,0.4,0.6,0.0,0.075,4.5,7.0,7.31263410405e-43,8.59370963431e-43,1.05978643273e-42
490,229,0.6,0.799,0.0,0.075,4.5,7.0,2.1737445802e-42,2.46647714884e-42,2.93146718769e-42
493,230,0.0,0.02,0.075,0.15,4.5,7.0,3.51704855767e-39,1.37134928351e-40,2.63475492131e-40
494,231,0.02,0.04,0.075,0.15,4.5,7.0,1.560068764e-39,8.86564309087e-41,1.39300887939e-40
495,232,0.04,0.08,0.075,0.15,4.5,7.0,5.98746013792e-40,4.26862924971e-41,6.39740615225e-41
496,233,0.08,0.12,0.075,0.15,4.5,7.0,4.93879390876e-40,3.96923922652e-41,5.87064333285e-41
497,234,0.12,0.16,0.075,0.15,4.5,7.0,5.39076595249e-40,4.78542401235e-41,7.08471725212e-41
498,235,0.16,0.24,0.075,0.15,4.5,7.0,2.86166398399e-40,2.83421422062e-41,4.65980584408e-41
499,236,0.24,0.32,0.075,0.15,4.5,7.0,1.34004691914e-40,1.86608969976e-41,2.53560417423e-41
500,237,0.32,0.4,0.075,0.15,4.5,7.0,3.88298683798e-41,9.35834807096e-42,1.13151109771e-41
501,238,0.4,0.6,0.075,0.15,4.5,7.0,2.62384505848e-41,6.83143078394e-42,9.31998738372e-42
502,239,0.6,0.799,0.075,0.15,4.5,7.0,3.05458968095e-41,8.5973066332e-42,1.39643147559e-41
505,240,0.0,0.02,0.15,0.25,4.5,7.0,7.02839193566e-39,1.66316853262e-40,4.78917077412e-40
506,241,0.02,0.04,0.15,0.25,4.5,7.0,4.89763601583e-39,1.3500328491e-40,3.36516845321e-40
507,242,0.04,0.08,0.15,0.25,4.5,7.0,2.73307156875e-39,7.56317823056e-41,2.09625598072e-40
508,243,0.08,0.12,0.15,0.25,4.5,7.0,1.19609663473e-39,4.93850972724e-41,1.11507610607e-40
509,244,0.12,0.16,0.15,0.25,4.5,7.0,9.97883359875e-40,5.21333497437e-41,1.06279955781e-40
510,245,0.16,0.24,0.15,0.25,4.5,7.0,7.23934052245e-40,3.87687295706e-41,7.9835244855e-41
511,246,0.24,0.32,0.15,0.25,4.5,7.0,3.82202329605e-40,2.83120114812e-41,5.17958343481e-41
512,247,0.32,0.4,0.15,0.25,4.5,7.0,1.5187158728e-40,1.80009450672e-41,2.96014383513e-41
513,248,0.4,0.6,0.15,0.25,4.5,7.0,4.139592322e-41,8.64744321365e-42,1.35185554748e-41
514,249,0.6,0.799,0.15,0.25,4.5,7.0,4.7628798271e-42,2.99725806468e-42,6.12385763846e-42
517,250,0.0,0.02,0.25,0.325,4.5,7.0,7.90804087916e-39,2.0768140446e-40,6.70505489524e-40
518,251,0.02,0.04,0.25,0.325,4.5,7.0,7.04940767562e-39,1.78443913605e-40,4.70097232245e-40
519,252,0.04,0.08,0.25,0.325,4.5,7.0,5.9129248181e-39,1.22403971624e-40,3.85434906806e-40
520,253,0.08,0.12,0.25,0.325,4.5,7.0,3.32454670404e-39,8.95966279981e-41,2.73098583477e-40
521,254,0.12,0.16,0.25,0.325,4.5,7.0,1.86363571216e-39,6.65350495581e-41,1.81587223385e-40
522,255,0.16,0.24,0.25,0.325,4.5,7.0,1.31993915211e-39,5.72682485659e-41,1.49296090568e-40
523,256,0.24,0.32,0.25,0.325,4.5,7.0,7.81614720186e-40,4.55034388692e-41,1.02607192697e-40
524,257,0.32,0.4,0.25,0.325,4.5,7.0,3.70362118334e-40,3.38132708192e-41,6.46123331738e-41
525,258,0.4,0.6,0.25,0.325,4.5,7.0,3.53786380868e-41,8.32026239938e-42,1.44424866063e-41
526,259,0.6,0.799,0.25,0.325,4.5,7.0,5.41934125414e-43,5.87174578106e-43,7.28459686694e-43
529,260,0.0,0.02,0.325,0.4,4.5,7.0,7.94640803759e-39,2.06032447627e-40,7.64396590444e-40
530,261,0.02,0.04,0.325,0.4,4.5,7.0,6.75750705592e-39,1.65435042364e-40,4.58994837774e-40
531,262,0.04,0.08,0.325,0.4,4.5,7.0,7.10099153442e-39,1.31340189531e-40,3.98113512187e-40
532,263,0.08,0.12,0.325,0.4,4.5,7.0,5.90006657747e-39,1.15493023209e-40,3.99910588378e-40
533,264,0.12,0.16,0.325,0.4,4.5,7.0,3.57994089087e-39,9.11684129099e-41,2.81652623466e-40
534,265,0.16,0.24,0.325,0.4,4.5,7.0,1.85797260731e-39,6.14890914645e-41,1.89488236177e-40
535,266,0.24,0.32,0.325,0.4,4.5,7.0,1.16850573779e-39,5.41151452411e-41,1.47406347872e-40
536,267,0.32,0.4,0.325,0.4,4.5,7.0,6.84206570612e-40,4.63121650523e-41,9.35843047203e-41
537,268,0.4,0.6,0.325,0.4,4.5,7.0,1.13728377136e-40,1.61582526901e-41,3.22686127114e-41
538,269,0.6,0.799,0.325,0.4,4.5,7.0,4.23259606715e-42,2.65072284663e-42,5.23753502755e-42
541,270,0.0,0.02,0.4,0.475,4.5,7.0,6.10726144438e-39,1.74497806557e-40,6.31529528695e-40
542,271,0.02,0.04,0.4,0.475,4.5,7.0,5.57601970152e-39,1.4334383916e-40,4.27853992248e-40
543,272,0.04,0.08,0.4,0.475,4.5,7.0,6.56522121432e-39,1.22035296847e-40,3.63065759282e-40
544,273,0.08,0.12,0.4,0.475,4.5,7.0,6.96301593937e-39,1.23729535062e-40,3.99157060761e-40
545,274,0.12,0.16,0.4,0.475,4.5,7.0,5.44374264623e-39,1.11793518792e-40,3.90684657994e-40
546,275,0.16,0.24,0.4,0.475,4.5,7.0,2.90441412057e-39,7.13576339109e-41,2.84715510248e-40
547,276,0.24,0.32,0.4,0.475,4.5,7.0,1.64114886764e-39,5.9115039644e-41,1.62050960697e-40
548,277,0.32,0.4,0.4,0.475,4.5,7.0,1.00111884699e-39,5.31177100993e-41,1.2436911486e-40
549,278,0.4,0.6,0.4,0.475,4.5,7.0,2.43715553736e-40,2.32233738813e-41,4.93143146361e-41
550,279,0.6,0.799,0.4,0.475,4.5,7.0,9.71893123959e-42,4.57042292682e-42,9.36305104448e-42
553,280,0.0,0.02,0.475,0.55,4.5,7.0,3.95791298092e-39,1.41942060202e-40,4.26629614492e-40
554,281,0.02,0.04,0.475,0.55,4.5,7.0,3.69824210074e-39,1.12219632939e-40,3.22917751446e-40
555,282,0.04,0.08,0.475,0.55,4.5,7.0,5.0948620057e-39,1.07417615382e-40,3.20666890138e-40
556,283,0.08,0.12,0.475,0.55,4.5,7.0,6.11950408346e-39,1.13439143437e-40,3.61152475154e-40
557,284,0.12,0.16,0.475,0.55,4.5,7.0,6.40905788916e-39,1.25344803905e-40,3.86450249045e-40
558,285,0.16,0.24,0.475,0.55,4.5,7.0,4.43928263483e-39,8.53480732854e-41,2.99018428404e-40
559,286,0.24,0.32,0.475,0.55,4.5,7.0,2.53430173334e-39,7.13719207403e-41,2.20327853248e-40
560,287,0.32,0.4,0.475,0.55,4.5,7.0,1.16900731525e-39,5.33514583157e-41,1.64965188614e-40
561,288,0.4,0.6,0.475,0.55,4.5,7.0,3.51038081206e-40,2.93031083915e-41,7.77274219953e-41
562,289,0.6,0.799,0.475,0.55,4.5,7.0,4.34629083445e-42,2.20620554179e-42,3.69154693794e-42
565,290,0.0,0.02,0.55,0.7,4.5,7.0,1.90015182871e-39,7.39086603646e-41,2.41958585834e-40
566,291,0.02,0.04,0.55,0.7,4.5,7.0,1.56419972874e-39,5.18358760515e-41,1.51016409692e-40
567,292,0.04,0.08,0.55,0.7,4.5,7.0,2.2467448742e-39,5.27647881738e-41,1.74193212702e-40
568,293,0.08,0.12,0.55,0.7,4.5,7.0,3.5917728945e-39,6.6714867872e-41,2.29146679939e-40
569,294,0.12,0.16,0.55,0.7,4.5,7.0,4.76426841999e-39,8.13852088646e-41,2.81637691373e-40
570,295,0.16,0.24,0.55,0.7,4.5,7.0,4.58742962775e-39,6.49815722639e-41,2.31988325885e-40
571,296,0.24,0.32,0.55,0.7,4.5,7.0,3.6919755777e-39,6.37208474905e-41,2.24982305227e-40
572,297,0.32,0.4,0.55,0.7,4.5,7.0,2.4010663555e-39,6.0135669014e-41,1.95877295471e-40
573,298,0.4,0.6,0.55,0.7,4.5,7.0,5.15637522188e-40,2.8971624154e-41,9.45371347198e-41
574,299,0.6,0.799,0.55,0.7,4.5,7.0,5.17013505898e-42,2.07417548013e-42,6.26915203e-42
577,300,0.0,0.02,0.7,0.85,4.5,7.0,6.65575940782e-40,3.8945684196e-41,1.04087442614e-40
578,301,0.02,0.04,0.7,0.85,4.5,7.0,5.96312843138e-40,3.0447586193e-41,6.20694702957e-41
579,302,0.04,0.08,0.7,0.85,4.5,7.0,7.89261489237e-40,2.88301482637e-41,7.48958693393e-41
580,303,0.08,0.12,0.7,0.85,4.5,7.0,9.84133419667e-40,2.95088430043e-41,9.50484925071e-41
581,304,0.12,0.16,0.7,0.85,4.5,7.0,1.49556725394e-39,4.03419170268e-41,1.39608694814e-40
582,305,0.16,0.24,0.7,0.85,4.5,7.0,2.49212962444e-39,4.76062420757e-41,1.73550783116e-40
583,306,0.24,0.32,0.7,0.85,4.5,7.0,2.95239693644e-39,5.20353376132e-41,1.69021747126e-40
584,307,0.32,0.4,0.7,0.85,4.5,7.0,2.7371227285e-39,5.59120098837e-41,1.67183982796e-40
585,308,0.4,0.6,0.7,0.85,4.5,7.0,1.08480300833e-39,3.82246219466e-41,1.54919957013e-40
586,309,0.6,0.799,0.7,0.85,4.5,7.0,1.63997103282e-41,4.73601903335e-42,1.04020659381e-41
589,310,0.0,0.02,0.85,1.0,4.5,7.0,3.22902019151e-40,2.65583285061e-41,6.34239525015e-41
590,311,0.02,0.04,0.85,1.0,4.5,7.0,2.65938719284e-40,2.01011465264e-41,3.52166722353e-41
591,312,0.04,0.08,0.85,1.0,4.5,7.0,4.3796299133e-40,2.31433733862e-41,6.76634137489e-41
592,313,0.08,0.12,0.85,1.0,4.5,7.0,5.23470347522e-40,2.22738489377e-41,8.9149578292e-41
593,314,0.12,0.16,0.85,1.0,4.5,7.0,5.42588577818e-40,1.94935212649e-41,1.07955572913e-40
594,315,0.16,0.24,0.85,1.0,4.5,7.0,6.84953447724e-40,1.94044940229e-41,1.32795851112e-40
595,316,0.24,0.32,0.85,1.0,4.5,7.0,1.25276896913e-39,3.15670398251e-41,1.60140617804e-40
596,317,0.32,0.4,0.85,1.0,4.5,7.0,1.84233402613e-39,4.29563339689e-41,1.63224276304e-40
597,318,0.4,0.6,0.85,1.0,4.5,7.0,1.38222186005e-39,3.47748892661e-41,1.3344706842e-40
598,319,0.6,0.799,0.85,1.0,4.5,7.0,1.88520064404e-40,1.7861581353e-41,7.90231704125e-41
601,320,0.0,0.02,1.0,2.5,4.5,7.0,3.14656974912e-41,3.27825972232e-42,7.91641513302e-42
602,321,0.02,0.04,1.0,2.5,4.5,7.0,2.08822489147e-41,2.15655793346e-42,4.21623037432e-42
603,322,0.04,0.08,1.0,2.5,4.5,7.0,3.98240919286e-41,3.04440826099e-42,8.88327869398e-42
604,323,0.08,0.12,1.0,2.5,4.5,7.0,5.30572051823e-41,2.94392315436e-42,1.61813766237e-41
605,324,0.12,0.16,1.0,2.5,4.5,7.0,5.20580961473e-41,2.33053929052e-42,1.85236872781e-41
606,325,0.16,0.24,1.0,2.5,4.5,7.0,4.7500040322e-41,1.70591361858e-42,1.58826234293e-41
607,326,0.24,0.32,1.0,2.5,4.5,7.0,4.45762642696e-41,1.53703660463e-42,1.21211701967e-41
608,327,0.32,0.4,1.0,2.5,4.5,7.0,5.13247361335e-41,1.77551720559e-42,9.21093225836e-42
609,328,0.4,0.6,1.0,2.5,4.5,7.0,9.1928419928e-41,2.63320181756e-42,1.25575114589e-41
610,329,0.6,0.799,1.0,2.5,4.5,7.0,5.10295168132e-41,2.24019704215e-42,1.64860583146e-41
637,330,0.0,0.02,0.0,0.075,7.0,8.0,3.08261460724e-40,5.2182942012e-41,5.90814667957e-41
638,331,0.02,0.04,0.0,0.075,7.0,8.0,1.15392371164e-40,2.28393381871e-41,2.59335346451e-41
639,332,0.04,0.08,0.0,0.075,7.0,8.0,4.35217108649e-41,1.16130044294e-41,1.32069128898e-41
640,333,0.08,0.12,0.0,0.075,7.0,8.0,5.90668008248e-41,1.69568777563e-41,2.26653323188e-41
641,334,0.12,0.16,0.0,0.075,7.0,8.0,7.6085373413e-41,2.33554484067e-41,2.96600908539e-41
642,335,0.16,0.24,0.0,0.075,7.0,8.0,1.89586628741e-41,7.91115851871e-42,1.03877554239e-41
643,336,0.24,0.32,0.0,0.075,7.0,8.0,9.86894817261e-42,5.2416510284e-42,6.23935645657e-42
644,337,0.32,0.4,0.0,0.075,7.0,8.0,4.93731433859e-43,1.03611835189e-42,1.08667914915e-42
645,338,0.4,0.6,0.0,0.075,7.0,8.0,9.95788035593e-44,2.36732102997e-43,2.54235207224e-43
646,339,0.6,0.799,0.0,0.075,7.0,8.0,1.2419442622e-43,3.04286018575e-43,3.17498015039e-43
649,340,0.0,0.02,0.075,0.15,7.0,8.0,2.37961833026e-39,1.60312148458e-40,2.13378694405e-40
650,341,0.02,0.04,0.075,0.15,7.0,8.0,1.01544647197e-39,8.43292161215e-41,1.05020111558e-40
651,342,0.04,0.08,0.075,0.15,7.0,8.0,3.51258579072e-40,3.77507457099e-41,4.72658262963e-41
652,343,0.08,0.12,0.075,0.15,7.0,8.0,2.97792193189e-40,3.61049850374e-41,5.47262187228e-41
653,344,0.12,0.16,0.075,0.15,7.0,8.0,2.88846120001e-40,4.65329374717e-41,7.20208028358e-41
654,345,0.16,0.24,0.075,0.15,7.0,8.0,1.37631526125e-40,2.2960930551e-41,3.46995273606e-41
655,346,0.24,0.32,0.075,0.15,7.0,8.0,6.33692686444e-41,1.43903112445e-41,2.06061621702e-41
656,347,0.32,0.4,0.075,0.15,7.0,8.0,1.05868229339e-41,4.52033912238e-42,5.92899988239e-42
657,348,0.4,0.6,0.075,0.15,7.0,8.0,5.42711634189e-42,3.23456794905e-42,3.9891834074e-42
658,349,0.6,0.799,0.075,0.15,7.0,8.0,6.04502507438e-42,3.40578453192e-42,4.28865934019e-42
661,350,0.0,0.02,0.15,0.25,7.0,8.0,3.99822218685e-39,1.77807234874e-40,3.69507971849e-40
662,351,0.02,0.04,0.15,0.25,7.0,8.0,2.78043379288e-39,1.21807034606e-40,2.31229085656e-40
663,352,0.04,0.08,0.15,0.25,7.0,8.0,1.53396303494e-39,7.33142959875e-41,1.21823199707e-40
664,353,0.08,0.12,0.15,0.25,7.0,8.0,6.63980732579e-40,4.36390077782e-41,7.14547292296e-41
665,354,0.12,0.16,0.15,0.25,7.0,8.0,5.20060559137e-40,4.30702089632e-41,7.80452318204e-41
666,355,0.16,0.24,0.15,0.25,7.0,8.0,3.52629392982e-40,3.51581720567e-41,6.27598225785e-41
667,356,0.24,0.32,0.15,0.25,7.0,8.0,1.58801230868e-40,2.20710291248e-41,4.24859674845e-41
668,357,0.32,0.4,0.15,0.25,7.0,8.0,4.9046739293e-41,1.1603502715e-41,1.94322666472e-41
669,358,0.4,0.6,0.15,0.25,7.0,8.0,1.49405858344e-41,5.41842508519e-42,8.59226760696e-42
670,359,0.6,0.799,0.15,0.25,7.0,8.0,2.96976894796e-42,2.60491701215e-42,4.16425307383e-42
673,360,0.0,0.02,0.25,0.325,7.0,8.0,4.48928385017e-39,2.07612195963e-40,5.12104398682e-40
674,361,0.02,0.04,0.25,0.325,7.0,8.0,3.88691406053e-39,1.60825211858e-40,3.39266313359e-40
675,362,0.04,0.08,0.25,0.325,7.0,8.0,3.17467966266e-39,1.15814627185e-40,2.42187233276e-40
676,363,0.08,0.12,0.25,0.325,7.0,8.0,1.8989020307e-39,8.71120756405e-41,1.62319368486e-40
677,364,0.12,0.16,0.25,0.325,7.0,8.0,9.16717205413e-40,4.94120545869e-41,8.25659957169e-41
678,365,0.16,0.24,0.25,0.325,7.0,8.0,6.9173157652e-40,4.77515845272e-41,1.00840079634e-40
679,366,0.24,0.32,0.25,0.325,7.0,8.0,3.33449135238e-40,3.97810834045e-41,7.93878250001e-41
680,367,0.32,0.4,0.25,0.325,7.0,8.0,1.28854540984e-40,2.04340137115e-41,4.0431061305e-41
681,368,0.4,0.6,0.25,0.325,7.0,8.0,1.23018994554e-41,4.11345199886e-42,8.72273577284e-42
682,369,0.6,0.799,0.25,0.325,7.0,8.0,5.75843561808e-43,6.22287949327e-43,9.60843085372e-43
685,370,0.0,0.02,0.325,0.4,7.0,8.0,4.56806939847e-39,2.08910404713e-40,5.33104303243e-40
686,371,0.02,0.04,0.325,0.4,7.0,8.0,3.80761871036e-39,1.58676507201e-40,3.96682999275e-40
687,372,0.04,0.08,0.325,0.4,7.0,8.0,3.87156877708e-39,1.27868246714e-40,3.18958340606e-40
688,373,0.08,0.12,0.325,0.4,7.0,8.0,3.18953429758e-39,1.08690438415e-40,2.70237454488e-40
689,374,0.12,0.16,0.325,0.4,7.0,8.0,1.99740840401e-39,8.75298724331e-41,1.54847414956e-40
690,375,0.16,0.24,0.325,0.4,7.0,8.0,9.89107879816e-40,5.92611367563e-41,1.49138426588e-40
691,376,0.24,0.32,0.325,0.4,7.0,8.0,4.86635358667e-40,4.09208008172e-41,9.85628819101e-41
692,377,0.32,0.4,0.325,0.4,7.0,8.0,2.41828230274e-40,3.13930609186e-41,6.82893978533e-41
693,378,0.4,0.6,0.325,0.4,7.0,8.0,2.79185919341e-41,7.55273808573e-42,1.68496293837e-41
694,379,0.6,0.799,0.325,0.4,7.0,8.0,1.63839128715e-42,1.51427044454e-42,2.7656040121e-42
697,380,0.0,0.02,0.4,0.475,7.0,8.0,3.34918665644e-39,1.70509423957e-40,4.76745833671e-40
698,381,0.02,0.04,0.4,0.475,7.0,8.0,2.72538455148e-39,1.18120097903e-40,3.90024165191e-40
699,382,0.04,0.08,0.4,0.475,7.0,8.0,3.45023158963e-39,1.11209492014e-40,3.44333188209e-40
700,383,0.08,0.12,0.4,0.475,7.0,8.0,3.68620046346e-39,1.17726107759e-40,3.32666068042e-40
701,384,0.12,0.16,0.4,0.475,7.0,8.0,2.76363451631e-39,9.87616612296e-41,2.77765510547e-40
702,385,0.16,0.24,0.4,0.475,7.0,8.0,1.48165296811e-39,6.32167045123e-41,1.49515820909e-40
703,386,0.24,0.32,0.4,0.475,7.0,8.0,7.42643631602e-40,4.78504324128e-41,1.00960700447e-40
704,387,0.32,0.4,0.4,0.475,7.0,8.0,3.72499502044e-40,3.85800965864e-41,8.09065302855e-41
705,388,0.4,0.6,0.4,0.475,7.0,8.0,7.84954609469e-41,1.42541894407e-41,3.3271879201e-41
706,389,0.6,0.799,0.4,0.475,7.0,8.0,7.12717233598e-42,3.9787027685e-42,8.19729583325e-42
709,390,0.0,0.02,0.475,0.55,7.0,8.0,2.34764621657e-39,1.43470068352e-40,3.58571991415e-40
710,391,0.02,0.04,0.475,0.55,7.0,8.0,2.05853597625e-39,1.03876006461e-40,3.19167072785e-40
711,392,0.04,0.08,0.475,0.55,7.0,8.0,2.77715923033e-39,1.05370137657e-40,3.34285834942e-40
712,393,0.08,0.12,0.475,0.55,7.0,8.0,3.37847424473e-39,1.08276003153e-40,3.67278836885e-40
713,394,0.12,0.16,0.475,0.55,7.0,8.0,3.11039278183e-39,1.04153060434e-40,3.03910377844e-40
714,395,0.16,0.24,0.475,0.55,7.0,8.0,1.9826071026e-39,7.29030854458e-41,1.61990686308e-40
715,396,0.24,0.32,0.475,0.55,7.0,8.0,1.16965614263e-39,6.07510178081e-41,1.40302539755e-40
716,397,0.32,0.4,0.475,0.55,7.0,8.0,4.73754310307e-40,3.90118024858e-41,8.20306753742e-41
717,398,0.4,0.6,0.475,0.55,7.0,8.0,1.38865515679e-40,1.99201455621e-41,4.80775394942e-41
718,399,0.6,0.799,0.475,0.55,7.0,8.0,2.9846420912e-42,1.79278979076e-42,3.91143107404e-42
721,400,0.0,0.02,0.55,0.7,7.0,8.0,9.63563432177e-40,6.23697941474e-41,1.68339130533e-40
722,401,0.02,0.04,0.55,0.7,7.0,8.0,7.0121714057e-40,3.81852895226e-41,1.07967539635e-40
723,402,0.04,0.08,0.55,0.7,7.0,8.0,1.09412086264e-39,4.51882387196e-41,1.59703283775e-40
724,403,0.08,0.12,0.55,0.7,7.0,8.0,1.74422226329e-39,5.98540480871e-41,2.37424866405e-40
725,404,0.12,0.16,0.55,0.7,7.0,8.0,2.25749139467e-39,7.1540100985e-41,2.70476595217e-40
726,405,0.16,0.24,0.55,0.7,7.0,8.0,2.03105211916e-39,5.69701592455e-41,2.01341299915e-40
727,406,0.24,0.32,0.55,0.7,7.0,8.0,1.68262714018e-39,5.66838697957e-41,1.66801100527e-40
728,407,0.32,0.4,0.55,0.7,7.0,8.0,9.61761921429e-40,4.74726849794e-41,1.11375545987e-40
729,408,0.4,0.6,0.55,0.7,7.0,8.0,2.334356499e-40,2.27686771526e-41,7.22656792614e-41
730,409,0.6,0.799,0.55,0.7,7.0,8.0,5.08716568149e-42,2.42725969147e-42,8.25309590231e-42
733,410,0.0,0.02,0.7,0.85,7.0,8.0,3.68156457258e-40,3.49386700558e-41,7.49171100066e-41
734,411,0.02,0.04,0.7,0.85,7.0,8.0,2.80261591382e-40,2.26744648583e-41,5.28868761712e-41
735,412,0.04,0.08,0.7,0.85,7.0,8.0,3.42337608912e-40,2.13971628528e-41,5.80396294773e-41
736,413,0.08,0.12,0.7,0.85,7.0,8.0,4.16130302155e-40,2.16882490493e-41,7.10338786059e-41
737,414,0.12,0.16,0.7,0.85,7.0,8.0,6.91713436488e-40,3.18493484844e-41,1.09109123903e-40
738,415,0.16,0.24,0.7,0.85,7.0,8.0,1.15222187113e-39,4.06841305264e-41,1.37258313606e-40
739,416,0.24,0.32,0.7,0.85,7.0,8.0,1.33898384733e-39,4.55598709924e-41,1.42504911971e-40
740,417,0.32,0.4,0.7,0.85,7.0,8.0,1.08616905152e-39,4.57549776529e-41,1.32771536006e-40
741,418,0.4,0.6,0.7,0.85,7.0,8.0,4.30090393534e-40,3.07642165339e-41,9.3529889564e-41
742,419,0.6,0.799,0.7,0.85,7.0,8.0,6.72163751977e-42,3.02328327047e-42,8.38278383454e-42
745,420,0.0,0.02,0.85,1.0,7.0,8.0,1.88472484163e-40,2.47736962497e-41,3.66952665403e-41
746,421,0.02,0.04,0.85,1.0,7.0,8.0,1.15311676496e-40,1.38781292022e-41,2.69784296728e-41
747,422,0.04,0.08,0.85,1.0,7.0,8.0,1.57736518259e-40,1.64476236624e-41,3.20718189265e-41
748,423,0.08,0.12,0.85,1.0,7.0,8.0,1.7918390868e-40,1.23379696353e-41,3.90758121084e-41
749,424,0.12,0.16,0.85,1.0,7.0,8.0,1.85357167185e-40,1.23575231285e-41,4.16638890728e-41
750,425,0.16,0.24,0.85,1.0,7.0,8.0,2.66339093697e-40,1.36822958194e-41,5.55295760707e-41
751,426,0.24,0.32,0.85,1.0,7.0,8.0,5.14575957481e-40,2.46235392653e-41,8.85228712118e-41
752,427,0.32,0.4,0.85,1.0,7.0,8.0,7.03131999422e-40,3.38591258866e-41,1.14597156778e-40
753,428,0.4,0.6,0.85,1.0,7.0,8.0,5.33154954416e-40,3.00659345201e-41,1.13676983694e-40
754,429,0.6,0.799,0.85,1.0,7.0,8.0,5.60073210104e-41,1.078257912e-41,4.29012967608e-41
757,430,0.0,0.02,1.0,2.5,7.0,8.0,1.98464929612e-41,2.93705042487e-42,5.40324813134e-42
758,431,0.02,0.04,1.0,2.5,7.0,8.0,9.11526315436e-42,1.34947014605e-42,3.119843304e-42
759,432,0.04,0.08,1.0,2.5,7.0,8.0,1.47652179747e-41,1.54180225956e-42,4.23477105595e-42
760,433,0.08,0.12,1.0,2.5,7.0,8.0,1.81766809553e-41,1.92657522615e-42,5.7131728669e-42
761,434,0.12,0.16,1.0,2.5,7.0,8.0,1.08988872824e-41,1.00241987406e-42,3.69176616983e-42
762,435,0.16,0.24,1.0,2.5,7.0,8.0,1.17601553627e-41,8.26007188616e-43,4.08214655462e-42
763,436,0.24,0.32,1.0,2.5,7.0,8.0,1.49573660989e-41,9.30267158469e-43,7.3365097932e-42
764,437,0.32,0.4,1.0,2.5,7.0,8.0,2.29321021952e-41,1.3749767385e-42,5.80217094214e-42
765,438,0.4,0.6,1.0,2.5,7.0,8.0,3.43799609128e-41,2.03117119564e-42,9.08612390829e-42
766,439,0.6,0.799,1.0,2.5,7.0,8.0,1.5793523686e-41,1.61480792219e-42,8.5322598551e-42
793,440,0.0,0.02,0.0,0.075,8.0,10.0,1.36060001149e-40,2.99714214419e-41,3.36721884834e-41
794,441,0.02,0.04,0.0,0.075,8.0,10.0,3.95671643185e-41,1.20189191758e-41,1.57177167659e-41
795,442,0.04,0.08,0.0,0.075,8.0,10.0,1.50594498996e-41,5.55773714352e-42,6.85329586131e-42
796,443,0.08,0.12,0.0,0.075,8.0,10.0,3.749032318e-41,1.49673554389e-41,1.71307076755e-41
797,444,0.12,0.16,0.0,0.075,8.0,10.0,2.72481920193e-41,1.10583883748e-41,1.28993421783e-41
798,445,0.16,0.24,0.0,0.075,8.0,10.0,1.0712422709e-41,5.03651125134e-42,6.30696643124e-42
799,446,0.24,0.32,0.0,0.075,8.0,10.0,4.25244137631e-42,2.96010044936e-42,3.35671689947e-42
800,447,0.32,0.4,0.0,0.075,8.0,10.0,5.8797881045e-43,7.04310745206e-43,7.49245325556e-43
801,448,0.4,0.6,0.0,0.075,8.0,10.0,1.73488100666e-43,3.96834778597e-43,4.20825596429e-43
802,449,0.6,0.799,0.0,0.075,8.0,10.0,1.13670387487e-43,4.56885863296e-43,4.76660814896e-43
805,450,0.0,0.02,0.075,0.15,8.0,10.0,8.66170780458e-40,7.10397992408e-41,1.07196800759e-40
806,451,0.02,0.04,0.075,0.15,8.0,10.0,4.01543749315e-40,4.49316128317e-41,5.63895680659e-41
807,452,0.04,0.08,0.075,0.15,8.0,10.0,1.1774701063e-40,1.64315055926e-41,2.09731102513e-41
808,453,0.08,0.12,0.075,0.15,8.0,10.0,9.95760785178e-41,1.75605264193e-41,2.29111813934e-41
809,454,0.12,0.16,0.075,0.15,8.0,10.0,7.56174972924e-41,1.37020311729e-41,2.40572275752e-41
810,455,0.16,0.24,0.075,0.15,8.0,10.0,4.16411286206e-41,9.3386566539e-42,1.4383447531e-41
811,456,0.24,0.32,0.075,0.15,8.0,10.0,2.48680174397e-41,7.75893107895e-42,1.03951018103e-41
812,457,0.32,0.4,0.075,0.15,8.0,10.0,2.51307102465e-42,1.43333380115e-42,1.68763747081e-42
813,458,0.4,0.6,0.075,0.15,8.0,10.0,2.48068567195e-42,1.57428573255e-42,2.15192794591e-42
814,459,0.6,0.799,0.075,0.15,8.0,10.0,9.60926333982e-42,5.35819885742e-42,6.32485173429e-42
817,460,0.0,0.02,0.15,0.25,8.0,10.0,1.29667092456e-39,7.46050788112e-41,1.68180010961e-40
818,461,0.02,0.04,0.15,0.25,8.0,10.0,9.64186228084e-40,5.83183891234e-41,1.09405664703e-40
819,462,0.04,0.08,0.15,0.25,8.0,10.0,5.61802982237e-40,3.5105200318e-41,6.0014427524e-41
820,463,0.08,0.12,0.15,0.25,8.0,10.0,2.43546512909e-40,2.22282549027e-41,4.04512786224e-41
821,464,0.12,0.16,0.15,0.25,8.0,10.0,1.94905139332e-40,2.21530325732e-41,4.22925924608e-41
822,465,0.16,0.24,0.15,0.25,8.0,10.0,1.19418048106e-40,1.49000451237e-41,3.08317311433e-41
823,466,0.24,0.32,0.15,0.25,8.0,10.0,5.49706959584e-41,9.38944248926e-42,1.80548936747e-41
824,467,0.32,0.4,0.15,0.25,8.0,10.0,1.86747473327e-41,5.55126716308e-42,8.55055071981e-42
825,468,0.4,0.6,0.15,0.25,8.0,10.0,7.19507894781e-42,3.01989827594e-42,3.9954866906e-42
826,469,0.6,0.799,0.15,0.25,8.0,10.0,5.53572538545e-42,3.12165380427e-42,4.87371377843e-42
829,470,0.0,0.02,0.25,0.325,8.0,10.0,1.64968388572e-39,9.2611190871e-41,2.25064697896e-40
830,471,0.02,0.04,0.25,0.325,8.0,10.0,1.37224326254e-39,7.6418392694e-41,1.69011835429e-40
831,472,0.04,0.08,0.25,0.325,8.0,10.0,1.11376507828e-39,5.21632846328e-41,1.24504314835e-40
832,473,0.08,0.12,0.25,0.325,8.0,10.0,6.70316815522e-40,3.81780209892e-41,7.5241358582e-41
833,474,0.12,0.16,0.25,0.325,8.0,10.0,3.83799705284e-40,3.12313769355e-41,5.886915104e-41
834,475,0.16,0.24,0.25,0.325,8.0,10.0,2.63623459008e-40,2.49661283647e-41,5.54664103962e-41
835,476,0.24,0.32,0.25,0.325,8.0,10.0,1.30959157157e-40,1.65081570117e-41,3.74512971071e-41
836,477,0.32,0.4,0.25,0.325,8.0,10.0,6.14679783364e-41,1.31375791917e-41,2.19050790495e-41
837,478,0.4,0.6,0.25,0.325,8.0,10.0,1.052905938e-41,3.91196266322e-42,6.9294062976e-42
838,479,0.6,0.799,0.25,0.325,8.0,10.0,1.33217563935e-42,1.2896066733e-42,1.87418524387e-42
841,480,0.0,0.02,0.325,0.4,8.0,10.0,1.59615370422e-39,9.16995886509e-41,2.45776007103e-40
842,481,0.02,0.04,0.325,0.4,8.0,10.0,1.36983564127e-39,6.6294404875e-41,1.89773221257e-40
843,482,0.04,0.08,0.325,0.4,8.0,10.0,1.31380790525e-39,5.46268931691e-41,1.53622678064e-40
844,483,0.08,0.12,0.325,0.4,8.0,10.0,1.00975807482e-39,4.71489543593e-41,1.08231089653e-40
845,484,0.12,0.16,0.325,0.4,8.0,10.0,6.99791330687e-40,4.07396125007e-41,6.52980340875e-41
846,485,0.16,0.24,0.325,0.4,8.0,10.0,4.10350583202e-40,2.78709225755e-41,6.46750300052e-41
847,486,0.24,0.32,0.325,0.4,8.0,10.0,1.84007065384e-40,1.98068288288e-41,5.0413126989e-41
848,487,0.32,0.4,0.325,0.4,8.0,10.0,1.10300987292e-40,1.79855633658e-41,3.41710253833e-41
849,488,0.4,0.6,0.325,0.4,8.0,10.0,1.64507008713e-41,4.93109584944e-42,9.57540239839e-42
850,489,0.6,0.799,0.325,0.4,8.0,10.0,2.10524007475e-42,1.74767782951e-42,2.96419428863e-42
853,490,0.0,0.02,0.4,0.475,8.0,10.0,1.16514441084e-39,7.10281007174e-41,1.98055603063e-40
854,491,0.02,0.04,0.4,0.475,8.0,10.0,1.07994651817e-39,5.76393543905e-41,1.66845376362e-40
855,492,0.04,0.08,0.4,0.475,8.0,10.0,1.26826090606e-39,4.98813186536e-41,1.46597824273e-40
856,493,0.08,0.12,0.4,0.475,8.0,10.0,1.32652035719e-39,5.41529870345e-41,1.575244435e-40
857,494,0.12,0.16,0.4,0.475,8.0,10.0,9.88528368798e-40,4.32239453006e-41,1.06043564004e-40
858,495,0.16,0.24,0.4,0.475,8.0,10.0,5.6573458855e-40,3.12653039536e-41,8.07913850825e-41
859,496,0.24,0.32,0.4,0.475,8.0,10.0,2.71499954721e-40,2.22837970402e-41,5.06697161545e-41
860,497,0.32,0.4,0.4,0.475,8.0,10.0,1.63040741053e-40,2.03547425109e-41,4.51290455769e-41
861,498,0.4,0.6,0.4,0.475,8.0,10.0,3.86043874545e-41,7.58722544054e-42,1.71351196273e-41
862,499,0.6,0.799,0.4,0.475,8.0,10.0,5.47438689119e-42,3.15468462794e-42,6.26438538847e-42
865,500,0.0,0.02,0.475,0.55,8.0,10.0,7.52735060264e-40,5.17313879937e-41,1.44219239176e-40
866,501,0.02,0.04,0.475,0.55,8.0,10.0,6.44825607428e-40,3.79147605833e-41,1.02717425754e-40
867,502,0.04,0.08,0.475,0.55,8.0,10.0,9.19456879468e-40,3.90386139015e-41,1.30677851129e-40
868,503,0.08,0.12,0.475,0.55,8.0,10.0,1.16737359297e-39,4.42462734897e-41,1.55941577e-40
869,504,0.12,0.16,0.475,0.55,8.0,10.0,1.08943947627e-39,4.5455810211e-41,1.32845853597e-40
870,505,0.16,0.24,0.475,0.55,8.0,10.0,7.6218278995e-40,3.39078491039e-41,7.82570667882e-41
871,506,0.24,0.32,0.475,0.55,8.0,10.0,4.90877887176e-40,3.03860024646e-41,6.87486750624e-41
872,507,0.32,0.4,0.475,0.55,8.0,10.0,1.75070672585e-40,1.87728321651e-41,4.19725384788e-41
873,508,0.4,0.6,0.475,0.55,8.0,10.0,6.3682260377e-41,9.96688888656e-42,2.44800753518e-41
874,509,0.6,0.799,0.475,0.55,8.0,10.0,3.70587376844e-42,2.17965701895e-42,4.82267041434e-42
877,510,0.0,0.02,0.55,0.7,8.0,10.0,4.16918877997e-40,3.08281546589e-41,8.67778626495e-41
878,511,0.02,0.04,0.55,0.7,8.0,10.0,2.62669505297e-40,1.82153616162e-41,4.34982107818e-41
879,512,0.04,0.08,0.55,0.7,8.0,10.0,3.88154811058e-40,1.92161318304e-41,6.69894659339e-41
880,513,0.08,0.12,0.55,0.7,8.0,10.0,6.40621899396e-40,2.64170327304e-41,1.03618597895e-40
881,514,0.12,0.16,0.55,0.7,8.0,10.0,8.24055848643e-40,3.15415923837e-41,1.0702377362e-40
882,515,0.16,0.24,0.55,0.7,8.0,10.0,7.66602448007e-40,2.59412485055e-41,9.1343238918e-41
883,516,0.24,0.32,0.55,0.7,8.0,10.0,5.80741979315e-40,2.41755835316e-41,6.68120170839e-41
884,517,0.32,0.4,0.55,0.7,8.0,10.0,3.31851784089e-40,2.21058413106e-41,5.5274051555e-41
885,518,0.4,0.6,0.55,0.7,8.0,10.0,9.61811585653e-41,1.09482138214e-41,3.36263552522e-41
886,519,0.6,0.799,0.55,0.7,8.0,10.0,4.12368508791e-42,2.28907006548e-42,6.80753972384e-42
889,520,0.0,0.02,0.7,0.85,8.0,10.0,1.60628148353e-40,1.80005855094e-41,3.77653649264e-41
890,521,0.02,0.04,0.7,0.85,8.0,10.0,1.01214688357e-40,9.33969369338e-42,1.89403772933e-41
891,522,0.04,0.08,0.7,0.85,8.0,10.0,1.06343673626e-40,8.63279583988e-42,2.27545015727e-41
892,523,0.08,0.12,0.7,0.85,8.0,10.0,1.30696399867e-40,7.66752548181e-42,2.5609307361e-41
893,524,0.12,0.16,0.7,0.85,8.0,10.0,2.49336228312e-40,1.35516833631e-41,4.29538518368e-41
894,525,0.16,0.24,0.7,0.85,8.0,10.0,4.11787284216e-40,1.73237950192e-41,5.68668204713e-41
895,526,0.24,0.32,0.7,0.85,8.0,10.0,4.80038447015e-40,2.0111272151e-41,5.84020049951e-41
896,527,0.32,0.4,0.7,0.85,8.0,10.0,4.26046367962e-40,2.15698316088e-41,4.83849822372e-41
897,528,0.4,0.6,0.7,0.85,8.0,10.0,1.9839816899e-40,1.49681764427e-41,4.81144967891e-41
898,529,0.6,0.799,0.7,0.85,8.0,10.0,6.68145194104e-42,3.3120729094e-42,1.13454844998e-41
901,530,0.0,0.02,0.85,1.0,8.0,10.0,9.31397013375e-41,1.3210624855e-41,2.25696129764e-41
902,531,0.02,0.04,0.85,1.0,8.0,10.0,5.56066781721e-41,6.07303132621e-42,1.49367818406e-41
903,532,0.04,0.08,0.85,1.0,8.0,10.0,8.38162409461e-41,9.16458690665e-42,1.74302960221e-41
904,533,0.08,0.12,0.85,1.0,8.0,10.0,7.87961597731e-41,6.93106169613e-42,1.58395603119e-41
905,534,0.12,0.16,0.85,1.0,8.0,10.0,8.16779243776e-41,5.8786114971e-42,1.92546144457e-41
906,535,0.16,0.24,0.85,1.0,8.0,10.0,1.02352988918e-40,5.99613284105e-42,2.30629721319e-41
907,536,0.24,0.32,0.85,1.0,8.0,10.0,2.00308370111e-40,1.07732784206e-41,3.80622059467e-41
908,537,0.32,0.4,0.85,1.0,8.0,10.0,2.48018167388e-40,1.35799059578e-41,4.32290543156e-41
909,538,0.4,0.6,0.85,1.0,8.0,10.0,1.96117459312e-40,1.2582825695e-41,4.6749512067e-41
910,539,0.6,0.799,0.85,1.0,8.0,10.0,2.78538599568e-41,6.22577405666e-42,2.26749874625e-41
913,540,0.0,0.02,1.0,2.5,8.0,10.0,8.59685383555e-42,1.54496531212e-42,2.53398666392e-42
914,541,0.02,0.04,1.0,2.5,8.0,10.0,3.91473792593e-42,7.6426800967e-43,1.33764206857e-42
915,542,0.04,0.08,1.0,2.5,8.0,10.0,5.96778912204e-42,7.58200477531e-43,2.58817123437e-42
916,543,0.08,0.12,1.0,2.5,8.0,10.0,4.14470713861e-42,5.23829949673e-43,1.54063006339e-42
917,544,0.12,0.16,1.0,2.5,8.0,10.0,4.79474583549e-42,5.84022472953e-43,1.65809717642e-42
918,545,0.16,0.24,1.0,2.5,8.0,10.0,3.74156461071e-42,2.73545200704e-43,1.28987227705e-42
919,546,0.24,0.32,1.0,2.5,8.0,10.0,4.44841136484e-42,3.52411530485e-43,1.30315536235e-42
920,547,0.32,0.4,1.0,2.5,8.0,10.0,7.16079741931e-42,5.56802677011e-43,1.93588221178e-42
921,548,0.4,0.6,1.0,2.5,8.0,10.0,1.21598342866e-41,8.13566041989e-43,3.34517522488e-42
922,549,0.6,0.799,1.0,2.5,8.0,10.0,5.94537189296e-42,7.81583958133e-43,3.5598462497e-42
949,550,0.0,0.02,0.0,0.075,10.0,20.0,4.85800959301e-41,7.95125669888e-42,8.60779493887e-42
950,551,0.02,0.04,0.0,0.075,10.0,20.0,3.15161491469e-42,1.1960297024e-42,1.45260410027e-42
951,552,0.04,0.08,0.0,0.075,10.0,20.0,4.86004715602e-42,1.54556653393e-42,1.78615842431e-42
952,553,0.08,0.12,0.0,0.075,10.0,20.0,3.92304177643e-42,1.88503003495e-42,2.16601886711e-42
953,554,0.12,0.16,0.0,0.075,10.0,20.0,4.1102339653e-42,1.7504595429e-42,2.00872379843e-42
954,555,0.16,0.24,0.0,0.075,10.0,20.0,1.70412809842e-42,9.68250796351e-43,1.10390491104e-42
955,556,0.24,0.32,0.0,0.075,10.0,20.0,7.74664842364e-43,5.81030017859e-43,6.57481977829e-43
956,557,0.32,0.4,0.0,0.075,10.0,20.0,1.88977361857e-44,4.57938222084e-44,5.06996227174e-44
957,558,0.4,0.6,0.0,0.075,10.0,20.0,3.4955102945e-44,5.05478055647e-44,5.55065100322e-44
958,559,0.6,0.799,0.0,0.075,10.0,20.0,6.81776018069e-44,1.35222373716e-43,1.43230251986e-43
961,560,0.0,0.02,0.075,0.15,10.0,20.0,9.24462717529e-41,1.12519454979e-41,1.26881324577e-41
962,561,0.02,0.04,0.075,0.15,10.0,20.0,3.93843778977e-41,6.23641874675e-42,7.16281032168e-42
963,562,0.04,0.08,0.075,0.15,10.0,20.0,1.75106577279e-41,3.41421721872e-42,3.82129580287e-42
964,563,0.08,0.12,0.075,0.15,10.0,20.0,1.74620130558e-41,2.95034853269e-42,3.75713549098e-42
965,564,0.12,0.16,0.075,0.15,10.0,20.0,1.68028853836e-41,3.80791311536e-42,4.67621417341e-42
966,565,0.16,0.24,0.075,0.15,10.0,20.0,1.01005918374e-41,2.28883271518e-42,2.5614062898e-42
967,566,0.24,0.32,0.075,0.15,10.0,20.0,3.73381318699e-42,1.1973534486e-42,1.34466050051e-42
968,567,0.32,0.4,0.075,0.15,10.0,20.0,6.31184039417e-43,4.41447243513e-43,4.78377884716e-43
969,568,0.4,0.6,0.075,0.15,10.0,20.0,6.26640200563e-43,4.46820134168e-43,4.63675520256e-43
970,569,0.6,0.799,0.075,0.15,10.0,20.0,1.55066767536e-42,8.60754241062e-43,9.24132581484e-43
973,570,0.0,0.02,0.15,0.25,10.0,20.0,1.52346124805e-40,1.1615465973e-41,1.6006510259e-41
974,571,0.02,0.04,0.15,0.25,10.0,20.0,1.12043647628e-40,9.11840745972e-42,1.22825976674e-41
975,572,0.04,0.08,0.15,0.25,10.0,20.0,6.64491972301e-41,5.3363361861e-42,7.05889426828e-42
976,573,0.08,0.12,0.15,0.25,10.0,20.0,3.42593812121e-41,3.88627157125e-42,5.12513457588e-42
977,574,0.12,0.16,0.15,0.25,10.0,20.0,2.34203508835e-41,2.90674096287e-42,4.41963473088e-42
978,575,0.16,0.24,0.15,0.25,10.0,20.0,2.17736198216e-41,3.0195438617e-42,4.17103028301e-42
979,576,0.24,0.32,0.15,0.25,10.0,20.0,1.07231408062e-41,1.9360739175e-42,2.65071251958e-42
980,577,0.32,0.4,0.15,0.25,10.0,20.0,3.62620185446e-42,1.1273841746e-42,1.38072908486e-42
981,578,0.4,0.6,0.15,0.25,10.0,20.0,1.32033545879e-42,5.70870091999e-43,6.4222339779e-43
982,579,0.6,0.799,0.15,0.25,10.0,20.0,1.44056521297e-42,7.1131610888e-43,7.6173215615e-43
985,580,0.0,0.02,0.25,0.325,10.0,20.0,1.91790598056e-40,1.37470791455e-41,2.04322235751e-41
986,581,0.02,0.04,0.25,0.325,10.0,20.0,1.71827955598e-40,1.14027046135e-41,1.80387796583e-41
987,582,0.04,0.08,0.25,0.325,10.0,20.0,1.38103912746e-40,7.99374468327e-42,1.22937321914e-41
988,583,0.08,0.12,0.25,0.325,10.0,20.0,8.42363942683e-41,6.59702706659e-42,1.01575119034e-41
989,584,0.12,0.16,0.25,0.325,10.0,20.0,4.67220587395e-41,4.67034242404e-42,7.22458199451e-42
990,585,0.16,0.24,0.25,0.325,10.0,20.0,3.62009748658e-41,3.78576928292e-42,6.3057867512e-42
991,586,0.24,0.32,0.25,0.325,10.0,20.0,1.76853795529e-41,2.95274295305e-42,4.08354437361e-42
992,587,0.32,0.4,0.25,0.325,10.0,20.0,9.4770052465e-42,2.01033096471e-42,2.58752470006e-42
993,588,0.4,0.6,0.25,0.325,10.0,20.0,1.79905488523e-42,5.99392567122e-43,7.60509730721e-43
994,589,0.6,0.799,0.25,0.325,10.0,20.0,5.37671955712e-43,3.80318129327e-43,4.52460530883e-43
997,590,0.0,0.02,0.325,0.4,10.0,20.0,1.97312067418e-40,1.37041439396e-41,2.57134377467e-41
998,591,0.02,0.04,0.325,0.4,10.0,20.0,1.64145900637e-40,1.02370057133e-41,1.62851758442e-41
999,592,0.04,0.08,0.325,0.4,10.0,20.0,1.45930492935e-40,8.03049650454e-42,1.2437953525e-41
1000,593,0.08,0.12,0.325,0.4,10.0,20.0,1.21602952473e-40,7.36618500033e-42,1.3577899853e-41
1001,594,0.12,0.16,0.325,0.4,10.0,20.0,8.38050261038e-41,6.83976524857e-42,1.08378641712e-41
1002,595,0.16,0.24,0.325,0.4,10.0,20.0,4.45170099934e-41,4.13262448085e-42,6.96401585448e-42
1003,596,0.24,0.32,0.325,0.4,10.0,20.0,2.27016446224e-41,2.72212439063e-42,3.99065522064e-42
1004,597,0.32,0.4,0.325,0.4,10.0,20.0,1.8727614705e-41,2.88349788908e-42,3.78162616478e-42
1005,598,0.4,0.6,0.325,0.4,10.0,20.0,3.60636582964e-42,9.91603213546e-43,1.21500356036e-42
1006,599,0.6,0.799,0.325,0.4,10.0,20.0,7.93516239368e-43,5.03618590939e-43,5.87506018069e-43
1009,600,0.0,0.02,0.4,0.475,10.0,20.0,1.29799435664e-40,1.13058037219e-41,2.02452192784e-41
1010,601,0.02,0.04,0.4,0.475,10.0,20.0,1.32248745928e-40,8.85581090867e-42,1.66802334953e-41
1011,602,0.04,0.08,0.4,0.475,10.0,20.0,1.53386075725e-40,7.7890196551e-42,1.43425113974e-41
1012,603,0.08,0.12,0.4,0.475,10.0,20.0,1.40900400403e-40,7.00684303886e-42,1.23449126449e-41
1013,604,0.12,0.16,0.4,0.475,10.0,20.0,1.18535341437e-40,6.96264903234e-42,1.16112883383e-41
1014,605,0.16,0.24,0.4,0.475,10.0,20.0,6.46861729129e-41,4.67907395961e-42,8.84004528894e-42
1015,606,0.24,0.32,0.4,0.475,10.0,20.0,3.91995890615e-41,3.68839695302e-42,5.5277897739e-42
1016,607,0.32,0.4,0.4,0.475,10.0,20.0,2.52245404925e-41,3.32104259484e-42,4.47319816739e-42
1017,608,0.4,0.6,0.4,0.475,10.0,20.0,8.82044976351e-42,1.70117984004e-42,2.35896112183e-42
1018,609,0.6,0.799,0.4,0.475,10.0,20.0,3.07828643553e-42,1.23042472559e-42,1.4831681528e-42
1021,610,0.0,0.02,0.475,0.55,10.0,20.0,8.02363561961e-41,7.39021513316e-42,1.30316667993e-41
1022,611,0.02,0.04,0.475,0.55,10.0,20.0,7.59756472738e-41,6.60600193676e-42,1.26480691157e-41
1023,612,0.04,0.08,0.475,0.55,10.0,20.0,1.18892774359e-40,6.47070387459e-42,1.21194993803e-41
1024,613,0.08,0.12,0.475,0.55,10.0,20.0,1.53620453814e-40,7.27463214967e-42,1.43626180638e-41
1025,614,0.12,0.16,0.475,0.55,10.0,20.0,1.41264817457e-40,7.42254359192e-42,1.37594911028e-41
1026,615,0.16,0.24,0.475,0.55,10.0,20.0,8.61513894819e-41,4.71751753183e-42,8.0862088322e-42
1027,616,0.24,0.32,0.475,0.55,10.0,20.0,5.86807306477e-41,4.21748824567e-42,6.16391862113e-42
1028,617,0.32,0.4,0.475,0.55,10.0,20.0,2.80889483118e-41,3.12572260329e-42,3.93521868674e-42
1029,618,0.4,0.6,0.475,0.55,10.0,20.0,1.28066470035e-41,1.95240861432e-42,2.68101104158e-42
1030,619,0.6,0.799,0.475,0.55,10.0,20.0,2.3659069377e-42,1.05320166175e-42,1.58214565426e-42
1033,620,0.0,0.02,0.55,0.7,10.0,20.0,5.27573016986e-41,4.88523985866e-42,6.80676269717e-42
1034,621,0.02,0.04,0.55,0.7,10.0,20.0,4.04183005256e-41,3.69597762535e-42,7.02451268215e-42
1035,622,0.04,0.08,0.55,0.7,10.0,20.0,5.5159999607e-41,3.56578404459e-42,6.94183650069e-42
1036,623,0.08,0.12,0.55,0.7,10.0,20.0,8.99836431598e-41,4.65865674564e-42,9.44658960438e-42
1037,624,0.12,0.16,0.55,0.7,10.0,20.0,1.10026385986e-40,5.41909349082e-42,1.14816209949e-41
1038,625,0.16,0.24,0.55,0.7,10.0,20.0,9.60502170667e-41,4.1408065528e-42,7.94656466713e-42
1039,626,0.24,0.32,0.55,0.7,10.0,20.0,7.28211729995e-41,3.98904778591e-42,6.22318037935e-42
1040,627,0.32,0.4,0.55,0.7,10.0,20.0,4.43672894577e-41,3.57942677224e-42,4.89073887505e-42
1041,628,0.4,0.6,0.55,0.7,10.0,20.0,1.49185861753e-41,1.76783813193e-42,2.83616341742e-42
1042,629,0.6,0.799,0.55,0.7,10.0,20.0,1.78897424985e-42,7.17366573781e-43,1.20473134718e-42
1045,630,0.0,0.02,0.7,0.85,10.0,20.0,3.06258123621e-41,4.04231757426e-42,5.75159658261e-42
1046,631,0.02,0.04,0.7,0.85,10.0,20.0,1.92361501641e-41,2.09130835606e-42,3.4773753668e-42
1047,632,0.04,0.08,0.7,0.85,10.0,20.0,1.80285688127e-41,1.40710825579e-42,2.9098922306e-42
1048,633,0.08,0.12,0.7,0.85,10.0,20.0,2.22438007265e-41,1.49928319669e-42,3.86263204701e-42
1049,634,0.12,0.16,0.7,0.85,10.0,20.0,3.51480027212e-41,2.37017920762e-42,5.34244584111e-42
1050,635,0.16,0.24,0.7,0.85,10.0,20.0,5.4443504277e-41,2.94752188418e-42,6.03278202466e-42
1051,636,0.24,0.32,0.7,0.85,10.0,20.0,6.53806141716e-41,3.37653626742e-42,5.74089117899e-42
1052,637,0.32,0.4,0.7,0.85,10.0,20.0,5.83207275232e-41,3.43107160707e-42,5.15711431233e-42
1053,638,0.4,0.6,0.7,0.85,10.0,20.0,2.75334262491e-41,2.38477348654e-42,4.20242105768e-42
1054,639,0.6,0.799,0.7,0.85,10.0,20.0,2.88967621694e-42,1.04530779838e-42,1.94173024245e-42
1057,640,0.0,0.02,0.85,1.0,10.0,20.0,2.31539653813e-41,3.23739698737e-42,5.33306029245e-42
1058,641,0.02,0.04,0.85,1.0,10.0,20.0,1.05606374969e-41,1.38029892567e-42,2.23034436084e-42
1059,642,0.04,0.08,0.85,1.0,10.0,20.0,1.01293056884e-41,1.1451858659e-42,2.19282887688e-42
1060,643,0.08,0.12,0.85,1.0,10.0,20.0,1.04588316715e-41,1.01777903208e-42,2.34255924501e-42
1061,644,0.12,0.16,0.85,1.0,10.0,20.0,8.64059444267e-42,8.74920539538e-43,1.94153589375e-42
1062,645,0.16,0.24,0.85,1.0,10.0,20.0,1.37245765915e-41,1.00540860832e-42,2.53378678222e-42
1063,646,0.24,0.32,0.85,1.0,10.0,20.0,2.99343769312e-41,2.07383718315e-42,4.17155611542e-42
1064,647,0.32,0.4,0.85,1.0,10.0,20.0,3.76411026741e-41,2.64769667214e-42,4.55034016001e-42
1065,648,0.4,0.6,0.85,1.0,10.0,20.0,3.06655826761e-41,2.24456263407e-42,4.4995010252e-42
1066,649,0.6,0.799,0.85,1.0,10.0,20.0,5.84234636345e-42,1.51271453272e-42,3.17640419522e-42
1069,650,0.0,0.02,1.0,2.5,10.0,20.0,3.40182664661e-42,5.15737840363e-43,8.40241558836e-43
1070,651,0.02,0.04,1.0,2.5,10.0,20.0,1.55163854536e-42,3.11029267653e-43,6.73063861502e-43
1071,652,0.04,0.08,1.0,2.5,10.0,20.0,9.6392937187e-43,1.32973958951e-43,2.80671450407e-43
1072,653,0.08,0.12,1.0,2.5,10.0,20.0,8.37510370742e-43,1.02288733803e-43,2.12845916967e-43
1073,654,0.12,0.16,1.0,2.5,10.0,20.0,6.97100329294e-43,7.82434768243e-44,1.71239133453e-43
1074,655,0.16,0.24,1.0,2.5,10.0,20.0,4.85378901697e-43,6.30724992307e-44,1.42706914357e-43
1075,656,0.24,0.32,1.0,2.5,10.0,20.0,5.00787661846e-43,6.08132102297e-44,1.29764445726e-43
1076,657,0.32,0.4,1.0,2.5,10.0,20.0,8.76152640269e-43,8.99446296825e-44,1.84543831802e-43
1077,658,0.4,0.6,1.0,2.5,10.0,20.0,1.3903016277e-42,1.65922044151e-43,3.83633879437e-43
1078,659,0.6,0.799,1.0,2.5,10.0,20.0,4.8491386348e-43,1.28759732526e-43,2.41635676655e-43


==> anc/MINERvA_PRL_Errata_TripleDiffQELike_q0qeemusumtp_data_cross_section.csv <==
RootHistBinID,CovCSVId,SumTp Lower Bin Boundary (GeV),SumTp Upper Bin Boundary (GeV),q0_qe Lower Bin Boundary (GeV),q0_qe Upper Bin Boundary (GeV),Muon Energy Lower Bin Boundary (GeV),Muon Energy Upper Bin Boundary (GeV),cross section (cm^2/nucleon/GeV^3),statistical uncertainty (cm^2/nucleon/GeV^3),total uncertainty (cm^2/nucleon/GeV^3)
145,0,0.0,0.02,0.0,0.04,1.5,3.5,1.60041644438e-39,1.46979021176e-40,2.24581514306e-40
146,1,0.02,0.04,0.0,0.04,1.5,3.5,6.64484674814e-40,9.50265665303e-41,1.29564111886e-40
147,2,0.04,0.08,0.0,0.04,1.5,3.5,4.17107285077e-40,6.28906576443e-41,8.49303219743e-41
148,3,0.08,0.12,0.0,0.04,1.5,3.5,4.83037889897e-40,6.47042783597e-41,8.81805845862e-41
149,4,0.12,0.16,0.0,0.04,1.5,3.5,4.9251643474e-40,7.15560757795e-41,1.10292039477e-40
150,5,0.16,0.24,0.0,0.04,1.5,3.5,2.0715112511e-40,3.72720793305e-41,5.48334202266e-41
151,6,0.24,0.32,0.0,0.04,1.5,3.5,1.03808991855e-40,2.36612315149e-41,2.91457145331e-41
152,7,0.32,0.4,0.0,0.04,1.5,3.5,5.34227599756e-41,2.06098065763e-41,2.46775646964e-41
153,8,0.4,0.6,0.0,0.04,1.5,3.5,1.9718513992e-41,9.25744524727e-42,1.17363227018e-41
154,9,0.6,0.799,0.0,0.04,1.5,3.5,4.01402109256e-41,1.28706808607e-41,1.43383172959e-41
157,10,0.0,0.02,0.04,0.08,1.5,3.5,1.40027045873e-38,4.2110929299e-40,1.43611753157e-39
158,11,0.02,0.04,0.04,0.08,1.5,3.5,9.57870180201e-39,3.73907888058e-40,1.04376599069e-39
159,12,0.04,0.08,0.04,0.08,1.5,3.5,6.73507942259e-39,2.29848961121e-40,8.08168840938e-40
160,13,0.08,0.12,0.04,0.08,1.5,3.5,3.58464751364e-39,1.74227602374e-40,5.07665335955e-40
161,14,0.12,0.16,0.04,0.08,1.5,3.5,2.65417993412e-39,1.6186263543e-40,4.02347925809e-40
162,15,0.16,0.24,0.04,0.08,1.5,3.5,2.30341341471e-39,1.31764465903e-40,3.7789222813e-40
163,16,0.24,0.32,0.04,0.08,1.5,3.5,1.13858650412e-39,8.92621646985e-41,2.00115751857e-40
164,17,0.32,0.4,0.04,0.08,1.5,3.5,7.42777274815e-40,7.93081702971e-41,1.31138449716e-40
165,18,0.4,0.6,0.04,0.08,1.5,3.5,2.91614805746e-40,4.24434199472e-41,6.83637627489e-41
166,19,0.6,0.799,0.04,0.08,1.5,3.5,1.75831049776e-40,3.54177501091e-41,5.39333910448e-41
169,20,0.0,0.02,0.08,0.12,1.5,3.5,1.00847082053e-38,4.11508877199e-40,1.22582283367e-39
170,21,0.02,0.04,0.08,0.12,1.5,3.5,9.36024596903e-39,3.76919780507e-40,8.76370173291e-40
171,22,0.04,0.08,0.08,0.12,1.5,3.5,9.30946998346e-39,2.77762436696e-40,8.17929460175e-40
172,23,0.08,0.12,0.08,0.12,1.5,3.5,6.55884218913e-39,2.27984133118e-40,7.98641368162e-40
173,24,0.12,0.16,0.08,0.12,1.5,3.5,4.05264663753e-39,1.81053913795e-40,5.67865367805e-40
174,25,0.16,0.24,0.08,0.12,1.5,3.5,2.59090902706e-39,1.3808945378e-40,3.90106780999e-40
175,26,0.24,0.32,0.08,0.12,1.5,3.5,1.57959643357e-39,1.1155145262e-40,2.82342889575e-40
176,27,0.32,0.4,0.08,0.12,1.5,3.5,1.0983443649e-39,1.0020136857e-40,2.25480046787e-40
177,28,0.4,0.6,0.08,0.12,1.5,3.5,3.99268000475e-40,5.49715091399e-41,1.04904108089e-40
178,29,0.6,0.799,0.08,0.12,1.5,3.5,8.37035939919e-41,3.39268324098e-41,5.68554071217e-41
181,30,0.0,0.02,0.12,0.16,1.5,3.5,5.86468329899e-39,3.43263668681e-40,7.32690648783e-40
182,31,0.02,0.04,0.12,0.16,1.5,3.5,6.0352366112e-39,3.1422744884e-40,6.75033597301e-40
183,32,0.04,0.08,0.12,0.16,1.5,3.5,6.73012923511e-39,2.45272219433e-40,5.79815220363e-40
184,33,0.08,0.12,0.12,0.16,1.5,3.5,7.07337420806e-39,2.4464726258e-40,6.13800917696e-40
185,34,0.12,0.16,0.12,0.16,1.5,3.5,5.82823008605e-39,2.38670973686e-40,6.8635501496e-40
186,35,0.16,0.24,0.12,0.16,1.5,3.5,3.19618308461e-39,1.48683642819e-40,5.00675070531e-40
187,36,0.24,0.32,0.12,0.16,1.5,3.5,2.07745861003e-39,1.28545536135e-40,3.21957967803e-40
188,37,0.32,0.4,0.12,0.16,1.5,3.5,1.7022632408e-39,1.28809306468e-40,2.5382427613e-40
189,38,0.4,0.6,0.12,0.16,1.5,3.5,6.46315329053e-40,6.99837137366e-41,1.45248163738e-40
190,39,0.6,0.799,0.12,0.16,1.5,3.5,1.75071096652e-40,4.87817816461e-41,9.25501035714e-41
193,40,0.0,0.02,0.16,0.24,1.5,3.5,2.81998595489e-39,1.8300224372e-40,3.97065744504e-40
194,41,0.02,0.04,0.16,0.24,1.5,3.5,2.52746546439e-39,1.47669134901e-40,3.06391442143e-40
195,42,0.04,0.08,0.16,0.24,1.5,3.5,3.71594755236e-39,1.38730478019e-40,2.86663441e-40
196,43,0.08,0.12,0.16,0.24,1.5,3.5,4.66564651546e-39,1.49762232704e-40,3.54635033472e-40
197,44,0.12,0.16,0.16,0.24,1.5,3.5,4.86583098752e-39,1.64015087264e-40,3.47675189679e-40
198,45,0.16,0.24,0.16,0.24,1.5,3.5,3.7579999801e-39,1.17190446417e-40,3.62103612811e-40
199,46,0.24,0.32,0.16,0.24,1.5,3.5,2.90484114356e-39,1.17402400208e-40,3.21158535445e-40
200,47,0.32,0.4,0.16,0.24,1.5,3.5,1.70580448455e-39,9.71367513773e-41,2.33614941219e-40
201,48,0.4,0.6,0.16,0.24,1.5,3.5,6.25148324415e-40,5.96317685744e-41,1.63934623803e-40
202,49,0.6,0.799,0.16,0.24,1.5,3.5,1.72515860168e-41,9.66359879072e-42,2.16132226266e-41
205,50,0.0,0.02,0.24,0.32,1.5,3.5,8.75790008776e-40,9.73421767099e-41,1.92274532939e-40
206,51,0.02,0.04,0.24,0.32,1.5,3.5,9.80538606112e-40,9.30091727601e-41,1.52933083826e-40
207,52,0.04,0.08,0.24,0.32,1.5,3.5,1.22972827859e-39,7.94284264e-41,1.28871426758e-40
208,53,0.08,0.12,0.24,0.32,1.5,3.5,2.03843592414e-39,1.03687977234e-40,1.93159205607e-40
209,54,0.12,0.16,0.24,0.32,1.5,3.5,2.76893605393e-39,1.23953792823e-40,2.1663495941e-40
210,55,0.16,0.24,0.24,0.32,1.5,3.5,2.88872642281e-39,1.07078211929e-40,2.14892165855e-40
211,56,0.24,0.32,0.24,0.32,1.5,3.5,2.68643595963e-39,1.09116802449e-40,2.24668785075e-40
212,57,0.32,0.4,0.24,0.32,1.5,3.5,2.10724510119e-39,1.14457682623e-40,2.19346264038e-40
213,58,0.4,0.6,0.24,0.32,1.5,3.5,5.85156966165e-40,6.28367820379e-41,1.76860364724e-40
214,59,0.6,0.799,0.24,0.32,1.5,3.5,1.68108466209e-41,9.8569664765e-42,2.75413864883e-41
217,60,0.0,0.02,0.32,0.4,1.5,3.5,4.38625655719e-40,7.23409310903e-41,1.06411938242e-40
218,61,0.02,0.04,0.32,0.4,1.5,3.5,4.27782221475e-40,5.68268057884e-41,8.17932954931e-41
219,62,0.04,0.08,0.32,0.4,1.5,3.5,5.94291875965e-40,5.6392937179e-41,7.72112611962e-41
220,63,0.08,0.12,0.32,0.4,1.5,3.5,7.67941971971e-40,5.66153312675e-41,8.95721626008e-41
221,64,0.12,0.16,0.32,0.4,1.5,3.5,1.1523186386e-39,7.83926886089e-41,1.34465245578e-40
222,65,0.16,0.24,0.32,0.4,1.5,3.5,1.74809462864e-39,8.12953394424e-41,1.41349796146e-40
223,66,0.24,0.32,0.32,0.4,1.5,3.5,1.79101543277e-39,8.37165411188e-41,1.80246652096e-40
224,67,0.32,0.4,0.32,0.4,1.5,3.5,1.58709866845e-39,9.45785689915e-41,2.22770241778e-40
225,68,0.4,0.6,0.32,0.4,1.5,3.5,5.54553169459e-40,6.04952047774e-41,2.3753204271e-40
226,69,0.6,0.799,0.32,0.4,1.5,3.5,1.59164012128e-41,8.88318583301e-42,2.5506516486e-41
229,70,0.0,0.02,0.4,0.6,1.5,3.5,1.52030478721e-40,3.08500404725e-41,4.80442114251e-41
230,71,0.02,0.04,0.4,0.6,1.5,3.5,1.46016446266e-40,2.38747044649e-41,3.60130179511e-41
231,72,0.04,0.08,0.4,0.6,1.5,3.5,2.89999541391e-40,3.16889948854e-41,4.69057048065e-41
232,73,0.08,0.12,0.4,0.6,1.5,3.5,2.72732756441e-40,2.63054267526e-41,4.58346184733e-41
233,74,0.12,0.16,0.4,0.6,1.5,3.5,3.56564488245e-40,2.5042460813e-41,8.47807399598e-41
234,75,0.16,0.24,0.4,0.6,1.5,3.5,5.79631266e-40,3.15879765415e-41,9.99547322184e-41
235,76,0.24,0.32,0.4,0.6,1.5,3.5,8.29280902882e-40,4.14615809475e-41,9.47343915735e-41
236,77,0.32,0.4,0.4,0.6,1.5,3.5,8.90096176884e-40,4.34561024465e-41,8.22802047903e-41
237,78,0.4,0.6,0.4,0.6,1.5,3.5,4.64476681182e-40,3.33889310529e-41,1.35523388355e-40
238,79,0.6,0.799,0.4,0.6,1.5,3.5,3.89601354563e-41,1.22261908085e-41,2.95032457919e-41
241,80,0.0,0.02,0.6,0.799,1.5,3.5,5.14769355034e-41,1.68302863354e-41,2.46748084257e-41
242,81,0.02,0.04,0.6,0.799,1.5,3.5,3.79475806423e-41,1.1834679684e-41,1.57125363723e-41
243,82,0.04,0.08,0.6,0.799,1.5,3.5,9.07729391439e-41,1.84306015933e-41,2.54074485689e-41
244,83,0.08,0.12,0.6,0.799,1.5,3.5,9.91849002175e-41,1.86021914674e-41,3.25003204268e-41
245,84,0.12,0.16,0.6,0.799,1.5,3.5,1.04729976107e-40,1.76367896516e-41,4.19452038148e-41
246,85,0.16,0.24,0.6,0.799,1.5,3.5,1.15054919698e-40,1.33768220383e-41,4.24642489045e-41
247,86,0.24,0.32,0.6,0.799,1.5,3.5,1.56722805562e-40,1.87556119094e-41,4.03806481796e-41
248,87,0.32,0.4,0.6,0.799,1.5,3.5,2.56394693783e-40,2.79450694417e-41,3.97058823286e-41
249,88,0.4,0.6,0.6,0.799,1.5,3.5,2.43270275304e-40,2.37359493962e-41,5.7412453093e-41
250,89,0.6,0.799,0.6,0.799,1.5,3.5,6.55122705347e-41,1.41167182624e-41,2.91814619433e-41
277,90,0.0,0.02,0.0,0.04,3.5,4.5,2.71694523478e-39,2.81050769875e-40,3.63615302983e-40
278,91,0.02,0.04,0.0,0.04,3.5,4.5,1.05809406845e-39,1.47256366742e-40,1.87208383325e-40
279,92,0.04,0.08,0.0,0.04,3.5,4.5,5.23694301532e-40,9.57156490722e-41,1.55997769603e-40
280,93,0.08,0.12,0.0,0.04,3.5,4.5,4.64808278798e-40,8.46118119913e-41,1.34757824699e-40
281,94,0.12,0.16,0.0,0.04,3.5,4.5,5.01256986913e-40,1.05627098817e-40,1.35813012261e-40
282,95,0.16,0.24,0.0,0.04,3.5,4.5,2.80793465235e-40,6.38841931857e-41,8.99790649089e-41
283,96,0.24,0.32,0.0,0.04,3.5,4.5,1.33835231452e-40,3.7441287016e-41,4.80043985791e-41
284,97,0.32,0.4,0.0,0.04,3.5,4.5,5.33521334098e-41,2.22322590986e-41,2.62230302049e-41
285,98,0.4,0.6,0.0,0.04,3.5,4.5,4.88815440641e-41,2.06524163627e-41,2.56352883091e-41
286,99,0.6,0.799,0.0,0.04,3.5,4.5,8.67221957015e-41,3.05394061189e-41,3.25401776949e-41
289,100,0.0,0.02,0.04,0.08,3.5,4.5,2.5929303049e-38,8.36973109054e-40,2.12653566861e-39
290,101,0.02,0.04,0.04,0.08,3.5,4.5,1.86204503086e-38,6.88266168607e-40,1.58862305926e-39
291,102,0.04,0.08,0.04,0.08,3.5,4.5,1.1913647414e-38,4.17597493521e-40,1.20034156471e-39
292,103,0.08,0.12,0.04,0.08,3.5,4.5,5.67555385595e-39,2.78347763856e-40,7.46053369486e-40
293,104,0.12,0.16,0.04,0.08,3.5,4.5,4.52579177844e-39,2.7692960895e-40,6.33209787147e-40
294,105,0.16,0.24,0.04,0.08,3.5,4.5,3.95292344551e-39,2.29253085848e-40,5.53796391846e-40
295,106,0.24,0.32,0.04,0.08,3.5,4.5,1.97036186282e-39,1.54361456456e-40,3.34107970084e-40
296,107,0.32,0.4,0.04,0.08,3.5,4.5,1.05748228754e-39,1.20337953102e-40,1.95224099817e-40
297,108,0.4,0.6,0.04,0.08,3.5,4.5,5.39167546694e-40,7.74118839863e-41,1.0649175172e-40
298,109,0.6,0.799,0.04,0.08,3.5,4.5,3.06412362437e-40,7.12124210204e-41,9.81610930327e-41
301,110,0.0,0.02,0.08,0.12,3.5,4.5,1.76730383024e-38,7.34234416067e-40,2.06131197739e-39
302,111,0.02,0.04,0.08,0.12,3.5,4.5,1.52508920294e-38,5.83712879767e-40,1.25498071994e-39
303,112,0.04,0.08,0.08,0.12,3.5,4.5,1.59490042325e-38,4.80071976291e-40,1.2125809715e-39
304,113,0.08,0.12,0.08,0.12,3.5,4.5,1.24376055457e-38,4.05995905136e-40,1.17630019109e-39
305,114,0.12,0.16,0.08,0.12,3.5,4.5,7.79114668723e-39,3.05121564764e-40,8.20725337111e-40
306,115,0.16,0.24,0.08,0.12,3.5,4.5,5.00509579608e-39,2.43327404284e-40,7.07769224121e-40
307,116,0.24,0.32,0.08,0.12,3.5,4.5,3.1734337979e-39,2.03990847961e-40,4.97864223008e-40
308,117,0.32,0.4,0.08,0.12,3.5,4.5,1.75771427995e-39,1.63544556592e-40,3.25040578024e-40
309,118,0.4,0.6,0.08,0.12,3.5,4.5,4.29649647028e-40,7.07802674338e-41,1.20202087268e-40
310,119,0.6,0.799,0.08,0.12,3.5,4.5,6.81829525084e-41,3.66391190564e-41,5.47716612064e-41
313,120,0.0,0.02,0.12,0.16,3.5,4.5,1.09046113187e-38,5.78784324778e-40,1.28258811738e-39
314,121,0.02,0.04,0.12,0.16,3.5,4.5,9.72885653406e-39,4.58755474417e-40,1.1586694547e-39
315,122,0.04,0.08,0.12,0.16,3.5,4.5,1.16239166346e-38,3.99327385007e-40,9.40723146138e-40
316,123,0.08,0.12,0.12,0.16,3.5,4.5,1.21238302803e-38,3.93824254979e-40,1.0144140809e-39
317,124,0.12,0.16,0.12,0.16,3.5,4.5,9.67976593706e-39,3.57229498793e-40,9.859833266e-40
318,125,0.16,0.24,0.12,0.16,3.5,4.5,5.77221291258e-39,2.44646260057e-40,7.6388594699e-40
319,126,0.24,0.32,0.12,0.16,3.5,4.5,3.26388541935e-39,2.00144603934e-40,4.17382404055e-40
320,127,0.32,0.4,0.12,0.16,3.5,4.5,2.49358604309e-39,1.79249445682e-40,3.96915598806e-40
321,128,0.4,0.6,0.12,0.16,3.5,4.5,1.02013481929e-39,1.06866031101e-40,2.14903114254e-40
322,129,0.6,0.799,0.12,0.16,3.5,4.5,2.0884290968e-40,6.32016116402e-41,9.35332266521e-41
325,130,0.0,0.02,0.16,0.24,3.5,4.5,5.13569070205e-39,2.90017682312e-40,7.18374209258e-40
326,131,0.02,0.04,0.16,0.24,3.5,4.5,4.56808959686e-39,2.12092517801e-40,4.39004807119e-40
327,132,0.04,0.08,0.16,0.24,3.5,4.5,5.78321969428e-39,2.03339275779e-40,4.24489697568e-40
328,133,0.08,0.12,0.16,0.24,3.5,4.5,7.70198926476e-39,2.23282244342e-40,5.50193837882e-40
329,134,0.12,0.16,0.16,0.24,3.5,4.5,9.31822609175e-39,2.6695165244e-40,7.08454193477e-40
330,135,0.16,0.24,0.16,0.24,3.5,4.5,6.99614431836e-39,1.87026000673e-40,5.77343017092e-40
331,136,0.24,0.32,0.16,0.24,3.5,4.5,4.9570278004e-39,1.75255561693e-40,5.36219024797e-40
332,137,0.32,0.4,0.16,0.24,3.5,4.5,2.57169301223e-39,1.33358543232e-40,3.34833454727e-40
333,138,0.4,0.6,0.16,0.24,3.5,4.5,8.79000614769e-40,8.08895441198e-41,2.12911124567e-40
334,139,0.6,0.799,0.16,0.24,3.5,4.5,3.30128783891e-41,1.55532398883e-41,3.02782845418e-41
337,140,0.0,0.02,0.24,0.32,3.5,4.5,1.94630696371e-39,1.67176003234e-40,3.0243224226e-40
338,141,0.02,0.04,0.24,0.32,3.5,4.5,1.72801486097e-39,1.30658757258e-40,2.27429326328e-40
339,142,0.04,0.08,0.24,0.32,3.5,4.5,1.98439479349e-39,1.04638713173e-40,1.8473665338e-40
340,143,0.08,0.12,0.24,0.32,3.5,4.5,3.59123837213e-39,1.55303264506e-40,2.71259600357e-40
341,144,0.12,0.16,0.24,0.32,3.5,4.5,4.7488710749e-39,1.82548565532e-40,3.52250908758e-40
342,145,0.16,0.24,0.24,0.32,3.5,4.5,4.85592909115e-39,1.51401212862e-40,3.28978417782e-40
343,146,0.24,0.32,0.24,0.32,3.5,4.5,4.58391122176e-39,1.5329999204e-40,3.71449569059e-40
344,147,0.32,0.4,0.24,0.32,3.5,4.5,3.72092879972e-39,1.64981341924e-40,3.69352316712e-40
345,148,0.4,0.6,0.24,0.32,3.5,4.5,1.14570821797e-39,9.50613820419e-41,2.73073376844e-40
346,149,0.6,0.799,0.24,0.32,3.5,4.5,3.61210230085e-41,1.56050348225e-41,3.70153964001e-41
349,150,0.0,0.02,0.32,0.4,3.5,4.5,8.34874802542e-40,9.75149033828e-41,2.30581844239e-40
350,151,0.02,0.04,0.32,0.4,3.5,4.5,8.32206557883e-40,9.52680897851e-41,1.51712927344e-40
351,152,0.04,0.08,0.32,0.4,3.5,4.5,1.05507240341e-39,7.24143348648e-41,1.05819919525e-40
352,153,0.08,0.12,0.32,0.4,3.5,4.5,1.34026440469e-39,7.80259547494e-41,1.19320007846e-40
353,154,0.12,0.16,0.32,0.4,3.5,4.5,2.10861624734e-39,1.0867322261e-40,1.74877975735e-40
354,155,0.16,0.24,0.32,0.4,3.5,4.5,2.98643039219e-39,1.12494149291e-40,2.30037623172e-40
355,156,0.24,0.32,0.32,0.4,3.5,4.5,3.34893159103e-39,1.20005744631e-40,2.80713952192e-40
356,157,0.32,0.4,0.32,0.4,3.5,4.5,3.18338915052e-39,1.38837547222e-40,3.57649423747e-40
357,158,0.4,0.6,0.32,0.4,3.5,4.5,1.43683357792e-39,9.8647852513e-41,3.70083384995e-40
358,159,0.6,0.799,0.32,0.4,3.5,4.5,6.66857894835e-41,2.31939550228e-41,6.38945839253e-41
361,160,0.0,0.02,0.4,0.6,3.5,4.5,3.66982265874e-40,4.94025626731e-41,8.47876636463e-41
362,161,0.02,0.04,0.4,0.6,3.5,4.5,3.21491281444e-40,3.62173342039e-41,5.58850546711e-41
363,162,0.04,0.08,0.4,0.6,3.5,4.5,5.04233981446e-40,3.88044091758e-41,7.30010294011e-41
364,163,0.08,0.12,0.4,0.6,3.5,4.5,6.6429349299e-40,4.21302352708e-41,1.11912573113e-40
365,164,0.12,0.16,0.4,0.6,3.5,4.5,7.04801901793e-40,3.79262133032e-41,1.2231460207e-40
366,165,0.16,0.24,0.4,0.6,3.5,4.5,1.10643486689e-39,4.47210990224e-41,1.65171214248e-40
367,166,0.24,0.32,0.4,0.6,3.5,4.5,1.62418324953e-39,5.74693034022e-41,1.69447403648e-40
368,167,0.32,0.4,0.4,0.6,3.5,4.5,2.04375968471e-39,7.11244006612e-41,1.69557643511e-40
369,168,0.4,0.6,0.4,0.6,3.5,4.5,1.46150575526e-39,5.95833038234e-41,2.90058210345e-40
370,169,0.6,0.799,0.4,0.6,3.5,4.5,1.5539070262e-40,2.78584348329e-41,1.27091065412e-40
373,170,0.0,0.02,0.6,0.799,3.5,4.5,1.31797316423e-40,2.42503472942e-41,3.94095791954e-41
374,171,0.02,0.04,0.6,0.799,3.5,4.5,1.84992209486e-40,3.22227664836e-41,5.10640293804e-41
375,172,0.04,0.08,0.6,0.799,3.5,4.5,2.98082867803e-40,3.64967655586e-41,7.40786360727e-41
376,173,0.08,0.12,0.6,0.799,3.5,4.5,3.86803845046e-40,3.75178258297e-41,1.10278301617e-40
377,174,0.12,0.16,0.6,0.799,3.5,4.5,3.54286998065e-40,2.90059374755e-41,1.16225353164e-40
378,175,0.16,0.24,0.6,0.799,3.5,4.5,3.68722529853e-40,2.22584954356e-41,1.1240746768e-40
379,176,0.24,0.32,0.6,0.799,3.5,4.5,4.2306852919e-40,2.61302609401e-41,9.99754165368e-41
380,177,0.32,0.4,0.6,0.799,3.5,4.5,6.96381423131e-40,4.23835851384e-41,9.05146224668e-41
381,178,0.4,0.6,0.6,0.799,3.5,4.5,9.18047143719e-40,4.83322455432e-41,1.34600556991e-40
382,179,0.6,0.799,0.6,0.799,3.5,4.5,3.07397617237e-40,3.12296152324e-41,1.38530962138e-40
409,180,0.0,0.02,0.0,0.04,4.5,7.0,3.57677659353e-39,1.85156740609e-40,3.1993648316e-40
410,181,0.02,0.04,0.0,0.04,4.5,7.0,1.178998506e-39,1.00767614402e-40,1.43505516602e-40
411,182,0.04,0.08,0.0,0.04,4.5,7.0,5.26793483642e-40,6.01156818389e-41,7.43388542188e-41
412,183,0.08,0.12,0.0,0.04,4.5,7.0,5.7990703447e-40,6.36655996241e-41,8.14685572839e-41
413,184,0.12,0.16,0.0,0.04,4.5,7.0,6.68359697205e-40,7.51354776687e-41,1.04902950167e-40
414,185,0.16,0.24,0.0,0.04,4.5,7.0,2.53051297371e-40,3.85297152552e-41,5.26343424158e-41
415,186,0.24,0.32,0.0,0.04,4.5,7.0,1.46569707294e-40,2.8327231213e-41,3.58594025227e-41
416,187,0.32,0.4,0.0,0.04,4.5,7.0,2.0242857802e-41,9.05163846093e-42,1.27341992916e-41
417,188,0.4,0.6,0.0,0.04,4.5,7.0,1.38364243832e-41,7.43986597233e-42,1.06127185462e-41
418,189,0.6,0.799,0.0,0.04,4.5,7.0,1.44646800633e-41,1.1237279571e-41,1.32401118944e-41
421,190,0.0,0.02,0.04,0.08,4.5,7.0,2.93375045585e-38,5.20949512879e-40,2.03511466269e-39
422,191,0.02,0.04,0.04,0.08,4.5,7.0,2.10433043875e-38,4.55487581305e-40,1.36759334524e-39
423,192,0.04,0.08,0.04,0.08,4.5,7.0,1.27523053774e-38,2.57361111759e-40,9.28462891291e-40
424,193,0.08,0.12,0.04,0.08,4.5,7.0,6.1809685829e-39,1.84329993121e-40,5.7178657428e-40
425,194,0.12,0.16,0.04,0.08,4.5,7.0,4.53187522514e-39,1.74132428678e-40,4.34244730868e-40
426,195,0.16,0.24,0.04,0.08,4.5,7.0,3.42858877866e-39,1.35079467572e-40,3.79401695818e-40
427,196,0.24,0.32,0.04,0.08,4.5,7.0,1.78921068191e-39,9.90239543213e-41,2.17553112426e-40
428,197,0.32,0.4,0.04,0.08,4.5,7.0,7.26028677398e-40,6.64430260148e-41,1.20785494021e-40
429,198,0.4,0.6,0.04,0.08,4.5,7.0,1.34237360227e-40,2.68659346705e-41,4.88202655731e-41
430,199,0.6,0.799,0.04,0.08,4.5,7.0,1.65122697153e-41,1.17258386655e-41,2.06805402752e-41
433,200,0.0,0.02,0.08,0.12,4.5,7.0,2.08119434291e-38,4.73206990207e-40,1.92992975466e-39
434,201,0.02,0.04,0.08,0.12,4.5,7.0,1.79636382335e-38,3.97907924732e-40,1.19470267877e-39
435,202,0.04,0.08,0.08,0.12,4.5,7.0,1.79367559364e-38,3.01417010169e-40,1.05507405328e-39
436,203,0.08,0.12,0.08,0.12,4.5,7.0,1.32185466253e-38,2.51587531308e-40,8.93488028672e-40
437,204,0.12,0.16,0.08,0.12,4.5,7.0,7.73607699307e-39,1.95085598677e-40,6.25416048811e-40
438,205,0.16,0.24,0.08,0.12,4.5,7.0,4.38655803645e-39,1.38857303793e-40,4.60299336563e-40
439,206,0.24,0.32,0.08,0.12,4.5,7.0,2.68528216425e-39,1.20585906298e-40,3.30768302149e-40
440,207,0.32,0.4,0.08,0.12,4.5,7.0,1.42685971189e-39,9.9421263447e-41,2.14306410782e-40
441,208,0.4,0.6,0.08,0.12,4.5,7.0,1.96373271288e-40,3.20156442575e-41,5.87649336058e-41
442,209,0.6,0.799,0.08,0.12,4.5,7.0,2.5166866544e-42,2.18771484307e-42,2.90946106994e-42
445,210,0.0,0.02,0.12,0.16,4.5,7.0,1.26133280183e-38,3.63816127631e-40,1.30675575807e-39
446,211,0.02,0.04,0.12,0.16,4.5,7.0,1.1603355212e-38,2.96137015243e-40,8.84733626849e-40
447,212,0.04,0.08,0.12,0.16,4.5,7.0,1.34674776052e-38,2.52005994407e-40,7.42060365306e-40
448,213,0.08,0.12,0.12,0.16,4.5,7.0,1.37826646592e-38,2.51127792129e-40,8.25491023314e-40
449,214,0.12,0.16,0.12,0.16,4.5,7.0,1.04639680468e-38,2.21891033793e-40,8.03979445971e-40
450,215,0.16,0.24,0.12,0.16,4.5,7.0,5.62130492626e-39,1.41881427728e-40,5.7772474776e-40
451,216,0.24,0.32,0.12,0.16,4.5,7.0,3.20778595329e-39,1.1847360373e-40,3.39648429464e-40
452,217,0.32,0.4,0.12,0.16,4.5,7.0,1.9998793391e-39,1.06954440076e-40,2.54429121098e-40
453,218,0.4,0.6,0.12,0.16,4.5,7.0,4.74771303342e-40,4.71110110928e-41,9.88079524435e-41
454,219,0.6,0.799,0.12,0.16,4.5,7.0,1.39023686043e-41,7.15307709369e-42,1.27666303008e-41
457,220,0.0,0.02,0.16,0.24,4.5,7.0,5.57768357693e-39,1.76382774765e-40,5.78217577246e-40
458,221,0.02,0.04,0.16,0.24,4.5,7.0,4.92333256074e-39,1.36041922454e-40,4.56809587605e-40
459,222,0.04,0.08,0.16,0.24,4.5,7.0,7.05613514611e-39,1.32310754292e-40,4.52740799873e-40
460,223,0.08,0.12,0.16,0.24,4.5,7.0,9.1050239553e-39,1.44937779383e-40,5.21501583568e-40
461,224,0.12,0.16,0.16,0.24,4.5,7.0,9.94557429457e-39,1.62089494221e-40,5.39147784678e-40
462,225,0.16,0.24,0.16,0.24,4.5,7.0,7.33286211089e-39,1.1287701698e-40,4.05871439272e-40
463,226,0.24,0.32,0.16,0.24,4.5,7.0,4.68585765175e-39,1.03257530195e-40,3.51886406726e-40
464,227,0.32,0.4,0.16,0.24,4.5,7.0,2.17926242957e-39,7.62555723857e-41,2.47543920098e-40
465,228,0.4,0.6,0.16,0.24,4.5,7.0,6.22139078685e-40,4.17899364071e-41,1.173145448e-40
466,229,0.6,0.799,0.16,0.24,4.5,7.0,6.55743323967e-42,3.09220560458e-42,5.23157957584e-42
469,230,0.0,0.02,0.24,0.32,4.5,7.0,2.06346098201e-39,9.86690173428e-41,3.01474811343e-40
470,231,0.02,0.04,0.24,0.32,4.5,7.0,1.72871391004e-39,6.96928945163e-41,1.81736840507e-40
471,232,0.04,0.08,0.24,0.32,4.5,7.0,2.24687780579e-39,6.66289129575e-41,1.89836489618e-40
472,233,0.08,0.12,0.24,0.32,4.5,7.0,3.83164470009e-39,8.99081920071e-41,2.81627546001e-40
473,234,0.12,0.16,0.24,0.32,4.5,7.0,5.42581123238e-39,1.13533070211e-40,3.76290625729e-40
474,235,0.16,0.24,0.24,0.32,4.5,7.0,5.64980958159e-39,9.57240364051e-41,2.9840863858e-40
475,236,0.24,0.32,0.24,0.32,4.5,7.0,4.8958039975e-39,9.4034491596e-41,2.93321425758e-40
476,237,0.32,0.4,0.24,0.32,4.5,7.0,3.53306649622e-39,9.48767022756e-41,2.96488941504e-40
477,238,0.4,0.6,0.24,0.32,4.5,7.0,7.29644754271e-40,4.31859100367e-41,1.26914651199e-40
478,239,0.6,0.799,0.24,0.32,4.5,7.0,1.14688578744e-41,4.26545322836e-42,9.31911083717e-42
481,240,0.0,0.02,0.32,0.4,4.5,7.0,8.83715647317e-40,5.43014901446e-41,1.39757502656e-40
482,241,0.02,0.04,0.32,0.4,4.5,7.0,7.82959175462e-40,4.16264616105e-41,8.78578189709e-41
483,242,0.04,0.08,0.32,0.4,4.5,7.0,9.98568108449e-40,3.79432957549e-41,9.65404658612e-41
484,243,0.08,0.12,0.32,0.4,4.5,7.0,1.31204140218e-39,4.04665613477e-41,1.18779692113e-40
485,244,0.12,0.16,0.32,0.4,4.5,7.0,2.11362949611e-39,6.10359604253e-41,1.74185997193e-40
486,245,0.16,0.24,0.32,0.4,4.5,7.0,3.34898097569e-39,6.78765470382e-41,2.1156294832e-40
487,246,0.24,0.32,0.32,0.4,4.5,7.0,3.62839314085e-39,7.20898633012e-41,2.13138042902e-40
488,247,0.32,0.4,0.32,0.4,4.5,7.0,3.15164219661e-39,7.60858639172e-41,2.26542066769e-40
489,248,0.4,0.6,0.32,0.4,4.5,7.0,1.09608706273e-39,4.73731179535e-41,1.71095901172e-40
490,249,0.6,0.799,0.32,0.4,4.5,7.0,2.50050891103e-41,7.18113364576e-42,1.85320257271e-41
493,250,0.0,0.02,0.4,0.6,4.5,7.0,3.62361468263e-40,2.519735719e-41,6.45095669773e-41
494,251,0.02,0.04,0.4,0.6,4.5,7.0,3.13473344785e-40,1.9492611885e-41,3.77362225975e-41
495,252,0.04,0.08,0.4,0.6,4.5,7.0,4.40632436884e-40,1.94952218259e-41,5.01816840028e-41
496,253,0.08,0.12,0.4,0.6,4.5,7.0,5.30328759874e-40,1.91866204541e-41,7.33982879779e-41
497,254,0.12,0.16,0.4,0.6,4.5,7.0,6.06459594791e-40,1.91486447559e-41,9.62053191778e-41
498,255,0.16,0.24,0.4,0.6,4.5,7.0,9.76791453119e-40,2.29615487192e-41,1.24794723998e-40
499,256,0.24,0.32,0.4,0.6,4.5,7.0,1.64224017055e-39,3.33256909652e-41,1.49854303802e-40
500,257,0.32,0.4,0.4,0.6,4.5,7.0,1.96255937957e-39,3.88569296572e-41,1.37023777774e-40
501,258,0.4,0.6,0.4,0.6,4.5,7.0,1.1818662846e-39,3.00340370008e-41,1.37800661379e-40
502,259,0.6,0.799,0.4,0.6,4.5,7.0,7.50706971878e-41,1.08596339451e-41,4.14177539814e-41
505,260,0.0,0.02,0.6,0.799,4.5,7.0,1.16115538132e-40,1.20462316083e-41,2.70524769972e-41
506,261,0.02,0.04,0.6,0.799,4.5,7.0,1.28805188772e-40,1.22388642313e-41,2.24980034055e-41
507,262,0.04,0.08,0.6,0.799,4.5,7.0,2.14977460979e-40,1.50002441099e-41,3.88791846217e-41
508,263,0.08,0.12,0.6,0.799,4.5,7.0,2.62347096537e-40,1.39123343579e-41,6.2288173003e-41
509,264,0.12,0.16,0.6,0.799,4.5,7.0,2.99037111201e-40,1.42753241611e-41,8.62588083385e-41
510,265,0.16,0.24,0.6,0.799,4.5,7.0,2.92059858532e-40,1.06713933811e-41,7.90433283653e-41
511,266,0.24,0.32,0.6,0.799,4.5,7.0,3.46473079041e-40,1.23300359996e-41,7.7237847378e-41
512,267,0.32,0.4,0.6,0.799,4.5,7.0,5.97987261457e-40,1.92626406913e-41,7.95998052656e-41
513,268,0.4,0.6,0.6,0.799,4.5,7.0,7.90474088917e-40,2.21899858234e-41,8.00651303332e-41
514,269,0.6,0.799,0.6,0.799,4.5,7.0,2.1323867706e-40,1.45181811186e-41,6.97545116722e-41
541,270,0.0,0.02,0.0,0.04,7.0,8.0,2.00526741682e-39,2.03836284589e-40,2.4059014119e-40
542,271,0.02,0.04,0.0,0.04,7.0,8.0,6.63841386781e-40,8.63163582858e-41,1.01380096849e-40
543,272,0.04,0.08,0.0,0.04,7.0,8.0,2.60407663008e-40,4.63245385703e-41,5.27956300059e-41
544,273,0.08,0.12,0.0,0.04,7.0,8.0,2.98310982614e-40,5.53468019808e-41,6.6421023186e-41
545,274,0.12,0.16,0.0,0.04,7.0,8.0,2.5615028984e-40,5.58720367434e-41,7.77847044967e-41
546,275,0.16,0.24,0.0,0.04,7.0,8.0,7.86927942963e-41,2.3934968136e-41,3.59334162902e-41
547,276,0.24,0.32,0.0,0.04,7.0,8.0,5.90373431491e-41,2.02717281472e-41,2.64599787024e-41
548,277,0.32,0.4,0.0,0.04,7.0,8.0,1.14541601881e-41,8.83665233849e-42,1.09444915366e-41
549,278,0.4,0.6,0.0,0.04,7.0,8.0,5.02228870167e-42,4.44973175003e-42,5.9258726848e-42
550,279,0.6,0.799,0.0,0.04,7.0,8.0,2.39418174707e-42,3.29328366334e-42,3.9908550795e-42
553,280,0.0,0.02,0.04,0.08,7.0,8.0,1.72273076977e-38,6.06905697634e-40,1.49232674236e-39
554,281,0.02,0.04,0.04,0.08,7.0,8.0,1.20185747946e-38,4.33904332387e-40,9.43927598233e-40
555,282,0.04,0.08,0.04,0.08,7.0,8.0,7.14199745097e-39,2.60525149786e-40,5.39126971296e-40
556,283,0.08,0.12,0.04,0.08,7.0,8.0,3.5183035565e-39,1.71733659989e-40,3.19933335692e-40
557,284,0.12,0.16,0.04,0.08,7.0,8.0,2.50141580889e-39,1.5960242823e-40,3.11977546966e-40
558,285,0.16,0.24,0.04,0.08,7.0,8.0,1.65576374792e-39,1.23441621308e-40,2.99191227462e-40
559,286,0.24,0.32,0.04,0.08,7.0,8.0,6.8373607118e-40,7.87771455898e-41,1.7380286617e-40
560,287,0.32,0.4,0.04,0.08,7.0,8.0,2.20299086239e-40,4.25761167895e-41,8.39214492589e-41
561,288,0.4,0.6,0.04,0.08,7.0,8.0,3.85453175115e-41,1.30979747513e-41,2.55026979441e-41
562,289,0.6,0.799,0.04,0.08,7.0,8.0,1.09676243503e-41,9.05030792003e-42,1.59903372687e-41
565,290,0.0,0.02,0.08,0.12,7.0,8.0,1.20507009381e-38,4.89498170954e-40,1.38208518565e-39
566,291,0.02,0.04,0.08,0.12,7.0,8.0,1.03803209965e-38,4.00863955729e-40,9.88810751238e-40
567,292,0.04,0.08,0.08,0.12,7.0,8.0,9.82939316166e-39,2.99302813461e-40,7.44475475337e-40
568,293,0.08,0.12,0.08,0.12,7.0,8.0,7.24142731388e-39,2.39096708954e-40,5.91694573722e-40
569,294,0.12,0.16,0.08,0.12,7.0,8.0,4.14844785576e-39,1.74586650246e-40,3.31242842209e-40
570,295,0.16,0.24,0.08,0.12,7.0,8.0,2.39347743092e-39,1.30430187143e-40,3.11343911292e-40
571,296,0.24,0.32,0.08,0.12,7.0,8.0,1.26503834004e-39,1.04639743099e-40,2.58580792741e-40
572,297,0.32,0.4,0.08,0.12,7.0,8.0,5.33373098869e-40,7.20324881264e-41,1.55150136473e-40
573,298,0.4,0.6,0.08,0.12,7.0,8.0,5.56038085663e-41,1.47818376395e-41,3.31514459534e-41
574,299,0.6,0.799,0.08,0.12,7.0,8.0,1.15317917391e-42,1.29723901984e-42,2.55040068613e-42
577,300,0.0,0.02,0.12,0.16,7.0,8.0,7.03087413878e-39,3.54130488973e-40,9.90373211916e-40
578,301,0.02,0.04,0.12,0.16,7.0,8.0,5.64139257219e-39,2.41173127645e-40,7.61352413901e-40
579,302,0.04,0.08,0.12,0.16,7.0,8.0,7.06596089583e-39,2.32030589234e-40,6.98233301675e-40
580,303,0.08,0.12,0.12,0.16,7.0,8.0,7.52042966593e-39,2.37753029837e-40,6.50287059438e-40
581,304,0.12,0.16,0.12,0.16,7.0,8.0,5.56465849894e-39,1.96588163846e-40,5.32673602677e-40
582,305,0.16,0.24,0.12,0.16,7.0,8.0,2.98160697432e-39,1.31405807736e-40,2.93269760158e-40
583,306,0.24,0.32,0.12,0.16,7.0,8.0,1.50650960326e-39,9.71895454155e-41,2.12657121844e-40
584,307,0.32,0.4,0.12,0.16,7.0,8.0,7.51750865754e-40,7.54259181051e-41,1.6112908349e-40
585,308,0.4,0.6,0.12,0.16,7.0,8.0,1.603901896e-40,2.76927999405e-41,6.3798195133e-41
586,309,0.6,0.799,0.12,0.16,7.0,8.0,9.73971236671e-42,6.18524958011e-42,1.16085174368e-41
589,310,0.0,0.02,0.16,0.24,7.0,8.0,3.14382453326e-39,1.71231988703e-40,4.61137179773e-40
590,311,0.02,0.04,0.16,0.24,7.0,8.0,2.53446107664e-39,1.10241099323e-40,3.48670517135e-40
591,312,0.04,0.08,0.16,0.24,7.0,8.0,3.7470830529e-39,1.27618841826e-40,4.55296702569e-40
592,313,0.08,0.12,0.16,0.24,7.0,8.0,4.8480995289e-39,1.39150684404e-40,5.20146875314e-40
593,314,0.12,0.16,0.16,0.24,7.0,8.0,4.79363323633e-39,1.4258872165e-40,4.48784689344e-40
594,315,0.16,0.24,0.16,0.24,7.0,8.0,3.32995550079e-39,1.00087681353e-40,2.67979808655e-40
595,316,0.24,0.32,0.16,0.24,7.0,8.0,2.22223492294e-39,9.29847192404e-41,2.63209797837e-40
596,317,0.32,0.4,0.16,0.24,7.0,8.0,9.1565062065e-40,5.90184127881e-41,1.48817847652e-40
597,318,0.4,0.6,0.16,0.24,7.0,8.0,2.63895086272e-40,3.16964644851e-41,8.83670273253e-41
598,319,0.6,0.799,0.16,0.24,7.0,8.0,4.96521122199e-42,2.79166714076e-42,7.66246173689e-42
601,320,0.0,0.02,0.24,0.32,7.0,8.0,1.06217711997e-39,8.15976743764e-41,2.04344540559e-40
602,321,0.02,0.04,0.24,0.32,7.0,8.0,7.79548215549e-40,5.01529614063e-41,1.46533433287e-40
603,322,0.04,0.08,0.24,0.32,7.0,8.0,1.09167288841e-39,5.64011352562e-41,2.06054277822e-40
604,323,0.08,0.12,0.24,0.32,7.0,8.0,1.87404769011e-39,7.92414564305e-41,3.25196929102e-40
605,324,0.12,0.16,0.24,0.32,7.0,8.0,2.66620936593e-39,9.80542815385e-41,3.85351011917e-40
606,325,0.16,0.24,0.24,0.32,7.0,8.0,2.59351764921e-39,8.27916880103e-41,2.82436325226e-40
607,326,0.24,0.32,0.24,0.32,7.0,8.0,2.26103008922e-39,8.35475815824e-41,2.10282377966e-40
608,327,0.32,0.4,0.24,0.32,7.0,8.0,1.51511242527e-39,7.91261611422e-41,1.56399217617e-40
609,328,0.4,0.6,0.24,0.32,7.0,8.0,3.30498708219e-40,3.37242965732e-41,9.79363790479e-41
610,329,0.6,0.799,0.24,0.32,7.0,8.0,7.2183552391e-42,3.60175237919e-42,1.16074953442e-41
613,330,0.0,0.02,0.32,0.4,7.0,8.0,4.53607903073e-40,4.4915777371e-41,1.02524891877e-40
614,331,0.02,0.04,0.32,0.4,7.0,8.0,3.78563679939e-40,2.92849488939e-41,9.21177390256e-41
615,332,0.04,0.08,0.32,0.4,7.0,8.0,4.0376196169e-40,2.57530053329e-41,7.56819178542e-41
616,333,0.08,0.12,0.32,0.4,7.0,8.0,5.55726904163e-40,3.04954356252e-41,1.00261804914e-40
617,334,0.12,0.16,0.32,0.4,7.0,8.0,9.43060282905e-40,4.4792713705e-41,1.60161019143e-40
618,335,0.16,0.24,0.32,0.4,7.0,8.0,1.55093413232e-39,5.81469252956e-41,1.63574708478e-40
619,336,0.24,0.32,0.32,0.4,7.0,8.0,1.69233425554e-39,6.09420895184e-41,1.59962911854e-40
620,337,0.32,0.4,0.32,0.4,7.0,8.0,1.34915700586e-39,6.58336981201e-41,1.69624679239e-40
621,338,0.4,0.6,0.32,0.4,7.0,8.0,4.18698201605e-40,3.5730847668e-41,1.03922283533e-40
622,339,0.6,0.799,0.32,0.4,7.0,8.0,6.40813675638e-42,3.1983591891e-42,1.14982770911e-41
625,340,0.0,0.02,0.4,0.6,7.0,8.0,2.043025975e-40,2.17677216682e-41,3.6240678117e-41
626,341,0.02,0.04,0.4,0.6,7.0,8.0,1.23581375673e-40,1.26576582649e-41,2.65113327993e-41
627,342,0.04,0.08,0.4,0.6,7.0,8.0,1.73236528664e-40,1.35276795164e-41,3.45795263186e-41
628,343,0.08,0.12,0.4,0.6,7.0,8.0,1.86907193953e-40,1.13313854586e-41,4.35454685546e-41
629,344,0.12,0.16,0.4,0.6,7.0,8.0,2.32450227025e-40,1.25018253139e-41,4.99095476194e-41
630,345,0.16,0.24,0.4,0.6,7.0,8.0,4.07484252492e-40,1.75697661767e-41,7.31194030924e-41
631,346,0.24,0.32,0.4,0.6,7.0,8.0,6.92138854578e-40,2.72030239019e-41,1.05169306797e-40
632,347,0.32,0.4,0.4,0.6,7.0,8.0,7.54379165827e-40,3.10945691569e-41,1.12989346691e-40
633,348,0.4,0.6,0.4,0.6,7.0,8.0,4.91554885004e-40,2.62518572428e-41,1.1201011414e-40
634,349,0.6,0.799,0.4,0.6,7.0,8.0,3.05033527912e-41,7.2503026663e-42,3.16782518721e-41
637,350,0.0,0.02,0.6,0.799,7.0,8.0,6.45564536606e-41,1.00438678743e-41,2.14228495884e-41
638,351,0.02,0.04,0.6,0.799,7.0,8.0,4.804652728e-41,7.92202575338e-42,1.75287086248e-41
639,352,0.04,0.08,0.6,0.799,7.0,8.0,6.85540253591e-41,8.39080998328e-42,1.74095673743e-41
640,353,0.08,0.12,0.6,0.799,7.0,8.0,8.02226954752e-41,8.69209976014e-42,2.01983355743e-41
641,354,0.12,0.16,0.6,0.799,7.0,8.0,6.78545840026e-41,6.45369398775e-42,1.96197906837e-41
642,355,0.16,0.24,0.6,0.799,7.0,8.0,9.05094866582e-41,6.67498048275e-42,3.19370072643e-41
643,356,0.24,0.32,0.6,0.799,7.0,8.0,1.09921282726e-40,7.07964399498e-42,2.95567164597e-41
644,357,0.32,0.4,0.6,0.799,7.0,8.0,2.08344479333e-40,1.33610818882e-41,4.38571541424e-41
645,358,0.4,0.6,0.6,0.799,7.0,8.0,2.78049698617e-40,1.7240581382e-41,6.73578587554e-41
646,359,0.6,0.799,0.6,0.799,7.0,8.0,6.73369035306e-41,9.05840725407e-42,3.98777266199e-41
673,360,0.0,0.02,0.0,0.04,8.0,10.0,7.39215254866e-40,9.65564421307e-41,1.21377740569e-40
674,361,0.02,0.04,0.0,0.04,8.0,10.0,2.83048814705e-40,4.67070613885e-41,5.68993717694e-41
675,362,0.04,0.08,0.0,0.04,8.0,10.0,1.09230202832e-40,2.27029929436e-41,2.84138055061e-41
676,363,0.08,0.12,0.0,0.04,8.0,10.0,1.34702204869e-40,3.52494921145e-41,3.93790878515e-41
677,364,0.12,0.16,0.0,0.04,8.0,10.0,1.13408765316e-40,2.98035555867e-41,4.0533819247e-41
678,365,0.16,0.24,0.0,0.04,8.0,10.0,3.38065428024e-41,1.26630963251e-41,1.82273733837e-41
679,366,0.24,0.32,0.0,0.04,8.0,10.0,2.8598865338e-41,1.21864771434e-41,1.4339996621e-41
680,367,0.32,0.4,0.0,0.04,8.0,10.0,3.995930354e-42,3.31500839138e-42,3.96678288459e-42
681,368,0.4,0.6,0.0,0.04,8.0,10.0,2.43496248939e-42,2.87192760968e-42,3.72521110928e-42
682,369,0.6,0.799,0.0,0.04,8.0,10.0,9.12081032645e-43,2.05442469065e-42,2.26178759226e-42
685,370,0.0,0.02,0.04,0.08,8.0,10.0,5.84455813933e-39,2.61124637002e-40,7.06909643699e-40
686,371,0.02,0.04,0.04,0.08,8.0,10.0,4.11725831901e-39,1.99789249359e-40,4.37280395007e-40
687,372,0.04,0.08,0.04,0.08,8.0,10.0,2.59360376242e-39,1.25321860322e-40,2.6462918498e-40
688,373,0.08,0.12,0.04,0.08,8.0,10.0,1.26648334339e-39,8.41100666321e-41,1.86197725272e-40
689,374,0.12,0.16,0.04,0.08,8.0,10.0,9.10669608181e-40,7.6495120973e-41,1.75165392652e-40
690,375,0.16,0.24,0.04,0.08,8.0,10.0,5.78451653753e-40,5.45712163236e-41,1.42224103025e-40
691,376,0.24,0.32,0.04,0.08,8.0,10.0,2.60776411027e-40,3.54873668229e-41,8.11907389155e-41
692,377,0.32,0.4,0.04,0.08,8.0,10.0,8.88290896117e-41,2.13857153812e-41,3.84036236748e-41
693,378,0.4,0.6,0.04,0.08,8.0,10.0,3.21763042782e-41,1.13350355561e-41,1.76525538649e-41
694,379,0.6,0.799,0.04,0.08,8.0,10.0,2.29557440034e-41,1.34156630761e-41,1.94907853412e-41
697,380,0.0,0.02,0.08,0.12,8.0,10.0,4.38606461627e-39,2.30086488339e-40,6.48131446132e-40
698,381,0.02,0.04,0.08,0.12,8.0,10.0,3.69947594924e-39,1.70316793335e-40,4.84002450496e-40
699,382,0.04,0.08,0.08,0.12,8.0,10.0,3.29742272607e-39,1.31279475474e-40,3.69301979783e-40
700,383,0.08,0.12,0.08,0.12,8.0,10.0,2.43859021798e-39,1.12109120716e-40,2.57239671953e-40
701,384,0.12,0.16,0.08,0.12,8.0,10.0,1.53669837631e-39,9.15044793145e-41,2.06665494439e-40
702,385,0.16,0.24,0.08,0.12,8.0,10.0,9.8210390962e-40,6.98790240999e-41,1.65859966682e-40
703,386,0.24,0.32,0.08,0.12,8.0,10.0,4.72546623351e-40,4.90253464819e-41,1.20511421555e-40
704,387,0.32,0.4,0.08,0.12,8.0,10.0,2.53207052322e-40,4.0014475258e-41,7.65833137607e-41
705,388,0.4,0.6,0.08,0.12,8.0,10.0,3.57972198912e-41,1.11335380579e-41,2.19535020143e-41
706,389,0.6,0.799,0.08,0.12,8.0,10.0,6.36056671908e-42,5.21788746069e-42,9.11043037294e-42
709,390,0.0,0.02,0.12,0.16,8.0,10.0,2.47092386377e-39,1.47004678202e-40,4.19508714747e-40
710,391,0.02,0.04,0.12,0.16,8.0,10.0,2.27186073814e-39,1.21765514091e-40,3.55114551066e-40
711,392,0.04,0.08,0.12,0.16,8.0,10.0,2.61347006455e-39,1.01596983633e-40,3.17942133443e-40
712,393,0.08,0.12,0.12,0.16,8.0,10.0,2.70024287541e-39,1.09788439264e-40,2.90881454191e-40
713,394,0.12,0.16,0.12,0.16,8.0,10.0,1.96510478262e-39,8.59053961477e-41,1.84170314813e-40
714,395,0.16,0.24,0.12,0.16,8.0,10.0,1.12738520941e-39,6.26000905455e-41,1.59125971396e-40
715,396,0.24,0.32,0.12,0.16,8.0,10.0,5.42116493238e-40,4.43021929471e-41,9.69080121817e-41
716,397,0.32,0.4,0.12,0.16,8.0,10.0,3.22956549788e-40,3.96179435612e-41,8.84925533395e-41
717,398,0.4,0.6,0.12,0.16,8.0,10.0,7.95818957594e-41,1.52566218603e-41,3.25841302773e-41
718,399,0.6,0.799,0.12,0.16,8.0,10.0,9.13992546681e-42,5.81519102538e-42,1.06196633217e-41
721,400,0.0,0.02,0.16,0.24,8.0,10.0,1.10584630206e-39,7.11005471509e-41,2.14968670282e-40
722,401,0.02,0.04,0.16,0.24,8.0,10.0,8.4627530855e-40,4.74050135562e-41,1.27701541303e-40
723,402,0.04,0.08,0.16,0.24,8.0,10.0,1.29885771026e-39,5.21886797861e-41,1.89688530431e-40
724,403,0.08,0.12,0.16,0.24,8.0,10.0,1.73192281689e-39,6.06561847445e-41,2.35737809593e-40
725,404,0.12,0.16,0.16,0.24,8.0,10.0,1.74231952755e-39,6.40129443631e-41,1.9441408353e-40
726,405,0.16,0.24,0.16,0.24,8.0,10.0,1.25850210964e-39,4.58704643753e-41,1.2107184237e-40
727,406,0.24,0.32,0.16,0.24,8.0,10.0,8.63364090572e-40,4.36474106448e-41,1.20119997467e-40
728,407,0.32,0.4,0.16,0.24,8.0,10.0,3.23582078561e-40,2.77475425903e-41,7.58487308253e-41
729,408,0.4,0.6,0.16,0.24,8.0,10.0,1.28471732205e-40,1.61732255279e-41,4.82410637615e-41
730,409,0.6,0.799,0.16,0.24,8.0,10.0,6.79220944097e-42,3.83013814619e-42,9.97191425249e-42
733,410,0.0,0.02,0.24,0.32,8.0,10.0,4.31388192258e-40,3.61023350456e-41,1.02811909226e-40
734,411,0.02,0.04,0.24,0.32,8.0,10.0,3.05448977118e-40,2.55106195858e-41,6.00153515562e-41
735,412,0.04,0.08,0.24,0.32,8.0,10.0,3.62183658099e-40,2.10837985664e-41,6.94358161265e-41
736,413,0.08,0.12,0.24,0.32,8.0,10.0,6.31723107283e-40,3.24127717663e-41,1.11578194017e-40
737,414,0.12,0.16,0.24,0.32,8.0,10.0,9.60300202887e-40,4.29192890372e-41,1.39873069384e-40
738,415,0.16,0.24,0.24,0.32,8.0,10.0,9.83046214123e-40,3.74487075187e-41,1.3851096259e-40
739,416,0.24,0.32,0.24,0.32,8.0,10.0,7.7267155582e-40,3.51624652541e-41,1.00167684251e-40
740,417,0.32,0.4,0.24,0.32,8.0,10.0,5.69629764677e-40,3.66080695965e-41,9.59282412628e-41
741,418,0.4,0.6,0.24,0.32,8.0,10.0,1.50019747287e-40,1.71984910417e-41,4.74930681679e-41
742,419,0.6,0.799,0.24,0.32,8.0,10.0,5.88808015458e-42,3.03790980892e-42,9.64101804301e-42
745,420,0.0,0.02,0.32,0.4,8.0,10.0,1.98566871335e-40,2.39557987149e-41,5.27848234717e-41
746,421,0.02,0.04,0.32,0.4,8.0,10.0,1.34119593383e-40,1.37157478473e-41,3.42295722269e-41
747,422,0.04,0.08,0.32,0.4,8.0,10.0,1.47493061299e-40,1.15182818981e-41,3.18950058999e-41
748,423,0.08,0.12,0.32,0.4,8.0,10.0,1.83952986496e-40,1.08653235637e-41,3.97142759793e-41
749,424,0.12,0.16,0.32,0.4,8.0,10.0,3.60810484094e-40,2.09524112851e-41,6.29789618477e-41
750,425,0.16,0.24,0.32,0.4,8.0,10.0,5.44899601571e-40,2.30065329581e-41,7.62811073332e-41
751,426,0.24,0.32,0.32,0.4,8.0,10.0,5.88244390838e-40,2.69727654813e-41,6.97158062679e-41
752,427,0.32,0.4,0.32,0.4,8.0,10.0,5.24505548844e-40,2.98364044232e-41,5.96861460406e-41
753,428,0.4,0.6,0.32,0.4,8.0,10.0,2.10485873738e-40,1.8089836673e-41,5.02002474156e-41
754,429,0.6,0.799,0.32,0.4,8.0,10.0,8.42270162125e-42,4.10087860398e-42,1.43786053244e-41
757,430,0.0,0.02,0.4,0.6,8.0,10.0,8.90503285123e-41,1.10837859362e-41,1.94977874445e-41
758,431,0.02,0.04,0.4,0.6,8.0,10.0,5.78137360256e-41,6.05088670318e-42,1.28537189623e-41
759,432,0.04,0.08,0.4,0.6,8.0,10.0,7.14017871627e-41,6.48993249207e-42,1.63174977143e-41
760,433,0.08,0.12,0.4,0.6,8.0,10.0,7.3367045768e-41,5.2174594775e-42,1.49954096835e-41
761,434,0.12,0.16,0.4,0.6,8.0,10.0,9.01087774126e-41,5.68567428397e-42,2.04993671838e-41
762,435,0.16,0.24,0.4,0.6,8.0,10.0,1.46921630333e-40,7.71521737833e-42,2.81768041535e-41
763,436,0.24,0.32,0.4,0.6,8.0,10.0,2.57156161057e-40,1.15090530726e-41,4.13657156111e-41
764,437,0.32,0.4,0.4,0.6,8.0,10.0,2.77292135726e-40,1.35655953739e-41,4.46054271842e-41
765,438,0.4,0.6,0.4,0.6,8.0,10.0,1.86343225769e-40,1.12433722787e-41,4.46484152966e-41
766,439,0.6,0.799,0.4,0.6,8.0,10.0,1.84241575058e-41,4.78757896753e-42,1.97619637498e-41
769,440,0.0,0.02,0.6,0.799,8.0,10.0,5.56384922156e-41,9.11151693804e-42,1.50810861292e-41
770,441,0.02,0.04,0.6,0.799,8.0,10.0,1.88796445265e-41,4.26653802054e-42,5.97232369421e-42
771,442,0.04,0.08,0.6,0.799,8.0,10.0,2.76489809393e-41,3.72391179605e-42,1.28846335198e-41
772,443,0.08,0.12,0.6,0.799,8.0,10.0,2.58622883187e-41,3.46870418624e-42,8.2802393022e-42
773,444,0.12,0.16,0.6,0.799,8.0,10.0,2.56135971522e-41,3.76124147625e-42,7.78042697084e-42
774,445,0.16,0.24,0.6,0.799,8.0,10.0,2.85812906683e-41,2.33217796938e-42,8.83920065921e-42
775,446,0.24,0.32,0.6,0.799,8.0,10.0,3.25644459305e-41,2.77287750244e-42,8.406569561e-42
776,447,0.32,0.4,0.6,0.799,8.0,10.0,5.7938606276e-41,4.28432648964e-42,1.33735467376e-41
777,448,0.4,0.6,0.6,0.799,8.0,10.0,9.75765114746e-41,6.7735222445e-42,2.47942203629e-41
778,449,0.6,0.799,0.6,0.799,8.0,10.0,3.67732957281e-41,5.33519228036e-42,2.11513535924e-41
805,450,0.0,0.02,0.0,0.04,10.0,20.0,1.45540497127e-40,1.8584015925e-41,2.08737792425e-41
806,451,0.02,0.04,0.0,0.04,10.0,20.0,2.18210284002e-41,5.6999416849e-42,6.36823868523e-42
807,452,0.04,0.08,0.0,0.04,10.0,20.0,1.62846099106e-41,4.67709889376e-42,5.24640036201e-42
808,453,0.08,0.12,0.0,0.04,10.0,20.0,2.39763567156e-41,6.12710675196e-42,7.82423055522e-42
809,454,0.12,0.16,0.0,0.04,10.0,20.0,2.43403158584e-41,6.46317800593e-42,7.60661832119e-42
810,455,0.16,0.24,0.0,0.04,10.0,20.0,9.79972483499e-42,3.42222468756e-42,3.99504071052e-42
811,456,0.24,0.32,0.0,0.04,10.0,20.0,2.65886323709e-42,1.31789214405e-42,1.42119177489e-42
812,457,0.32,0.4,0.0,0.04,10.0,20.0,1.21499655372e-42,9.58211459547e-43,1.01359057567e-42
813,458,0.4,0.6,0.0,0.04,10.0,20.0,1.66088638421e-42,1.03534465317e-42,1.15088036693e-42
814,459,0.6,0.799,0.0,0.04,10.0,20.0,6.86797373108e-43,8.49501242943e-43,8.99061558221e-43
817,460,0.0,0.02,0.04,0.08,10.0,20.0,6.98403277885e-40,4.19115923924e-41,6.18706828626e-41
818,461,0.02,0.04,0.04,0.08,10.0,20.0,5.09578852067e-40,3.40694128191e-41,5.09264540292e-41
819,462,0.04,0.08,0.04,0.08,10.0,20.0,3.2146517506e-40,2.03936203149e-41,2.87516757957e-41
820,463,0.08,0.12,0.04,0.08,10.0,20.0,1.62138603039e-40,1.40030152512e-41,1.9660893768e-41
821,464,0.12,0.16,0.04,0.08,10.0,20.0,1.1930453923e-40,1.24799270349e-41,1.70508426479e-41
822,465,0.16,0.24,0.04,0.08,10.0,20.0,9.87643718518e-41,1.06096026999e-41,1.63148759872e-41
823,466,0.24,0.32,0.04,0.08,10.0,20.0,4.06040099254e-41,6.77971462807e-42,8.84666901772e-42
824,467,0.32,0.4,0.04,0.08,10.0,20.0,2.13739172957e-41,4.91537364046e-42,5.93140236553e-42
825,468,0.4,0.6,0.04,0.08,10.0,20.0,7.59185631296e-42,2.38150547658e-42,2.62508085733e-42
826,469,0.6,0.799,0.04,0.08,10.0,20.0,7.52664423174e-42,2.62486703713e-42,2.98262922889e-42
829,470,0.0,0.02,0.08,0.12,10.0,20.0,5.20653158037e-40,3.55164864006e-41,6.33520906317e-41
830,471,0.02,0.04,0.08,0.12,10.0,20.0,4.37662451979e-40,2.69255041934e-41,4.20551892557e-41
831,472,0.04,0.08,0.08,0.12,10.0,20.0,3.85734179854e-40,2.00060078802e-41,3.02518303461e-41
832,473,0.08,0.12,0.08,0.12,10.0,20.0,2.95113611807e-40,1.74986412548e-41,3.00765187067e-41
833,474,0.12,0.16,0.08,0.12,10.0,20.0,1.8033403473e-40,1.5034089209e-41,2.61099988766e-41
834,475,0.16,0.24,0.08,0.12,10.0,20.0,1.04252754212e-40,9.19585408928e-42,1.70949526876e-41
835,476,0.24,0.32,0.08,0.12,10.0,20.0,6.13071748277e-41,7.47970232376e-42,1.0795660421e-41
836,477,0.32,0.4,0.08,0.12,10.0,20.0,3.40587704799e-41,5.5296844532e-42,7.51682032799e-42
837,478,0.4,0.6,0.08,0.12,10.0,20.0,6.74821408407e-42,1.88016466173e-42,2.45367957245e-42
838,479,0.6,0.799,0.08,0.12,10.0,20.0,2.05159497001e-42,1.46912283069e-42,1.8308586607e-42
841,480,0.0,0.02,0.12,0.16,10.0,20.0,2.6476377464e-40,2.21213735252e-41,3.88981700633e-41
842,481,0.02,0.04,0.12,0.16,10.0,20.0,2.80591192971e-40,1.86582725937e-41,3.36993880495e-41
843,482,0.04,0.08,0.12,0.16,10.0,20.0,3.11702916006e-40,1.54371737971e-41,2.99429926544e-41
844,483,0.08,0.12,0.12,0.16,10.0,20.0,2.91488091342e-40,1.41172421603e-41,2.82981498809e-41
845,484,0.12,0.16,0.12,0.16,10.0,20.0,2.43301391898e-40,1.41125438556e-41,2.48629929028e-41
846,485,0.16,0.24,0.12,0.16,10.0,20.0,1.39631217e-40,1.01384769163e-41,1.98178979023e-41
847,486,0.24,0.32,0.12,0.16,10.0,20.0,8.38627654606e-41,7.55075058483e-42,1.10514371522e-41
848,487,0.32,0.4,0.12,0.16,10.0,20.0,5.01104838886e-41,6.55350366488e-42,8.97182868261e-42
849,488,0.4,0.6,0.12,0.16,10.0,20.0,1.55398142258e-41,3.08699805436e-42,4.18071047148e-42
850,489,0.6,0.799,0.12,0.16,10.0,20.0,5.70057772739e-42,2.44081067551e-42,2.9504268342e-42
853,490,0.0,0.02,0.16,0.24,10.0,20.0,1.12374087572e-40,9.87184262371e-42,1.62739604188e-41
854,491,0.02,0.04,0.16,0.24,10.0,20.0,1.07890970275e-40,9.07574093341e-42,1.6250170279e-41
855,492,0.04,0.08,0.16,0.24,10.0,20.0,1.64013771641e-40,8.60601380959e-42,1.68159988972e-41
856,493,0.08,0.12,0.16,0.24,10.0,20.0,2.24347825022e-40,9.95187377437e-42,2.0191731316e-41
857,494,0.12,0.16,0.16,0.24,10.0,20.0,2.22075397757e-40,1.04184191579e-41,1.91484404932e-41
858,495,0.16,0.24,0.16,0.24,10.0,20.0,1.52552360804e-40,6.96997866039e-42,1.14804613464e-41
859,496,0.24,0.32,0.16,0.24,10.0,20.0,1.05354397696e-40,6.59556011821e-42,9.83837694918e-42
860,497,0.32,0.4,0.16,0.24,10.0,20.0,4.91292059919e-41,4.72066473424e-42,6.08911729774e-42
861,498,0.4,0.6,0.16,0.24,10.0,20.0,2.24634282245e-41,2.97010826893e-42,4.26653370723e-42
862,499,0.6,0.799,0.16,0.24,10.0,20.0,3.13781450631e-42,1.31679837387e-42,2.03626508402e-42
865,500,0.0,0.02,0.24,0.32,10.0,20.0,5.81106054215e-41,5.58344107413e-42,8.10708110171e-42
866,501,0.02,0.04,0.24,0.32,10.0,20.0,4.68207505565e-41,4.5874359095e-42,9.09996386914e-42
867,502,0.04,0.08,0.24,0.32,10.0,20.0,5.7498936775e-41,4.29627586208e-42,8.42194620719e-42
868,503,0.08,0.12,0.24,0.32,10.0,20.0,9.21733481461e-41,5.67944708729e-42,1.18740511075e-41
869,504,0.12,0.16,0.24,0.32,10.0,20.0,1.24390856598e-40,7.17607178412e-42,1.51017450941e-41
870,505,0.16,0.24,0.24,0.32,10.0,20.0,1.21152672244e-40,5.62395207082e-42,1.05313075873e-41
871,506,0.24,0.32,0.24,0.32,10.0,20.0,9.97746138247e-41,5.55829736558e-42,8.41944989404e-42
872,507,0.32,0.4,0.24,0.32,10.0,20.0,7.03209298808e-41,5.43759045721e-42,7.53537331771e-42
873,508,0.4,0.6,0.24,0.32,10.0,20.0,2.11412873814e-41,2.52447795811e-42,3.9365386895e-42
874,509,0.6,0.799,0.24,0.32,10.0,20.0,3.59364333804e-42,1.28061477695e-42,2.07260726923e-42
877,510,0.0,0.02,0.32,0.4,10.0,20.0,3.5205086805e-41,4.72483559293e-42,7.65285381556e-42
878,511,0.02,0.04,0.32,0.4,10.0,20.0,2.50955390667e-41,2.91999770258e-42,5.21948315831e-42
879,512,0.04,0.08,0.32,0.4,10.0,20.0,2.1833287125e-41,1.87513238923e-42,3.53708448516e-42
880,513,0.08,0.12,0.32,0.4,10.0,20.0,2.80941868452e-41,1.91177312696e-42,5.26965111645e-42
881,514,0.12,0.16,0.32,0.4,10.0,20.0,4.56462068022e-41,3.37752467649e-42,6.99436557453e-42
882,515,0.16,0.24,0.32,0.4,10.0,20.0,7.32797337426e-41,4.18905903697e-42,7.61737940643e-42
883,516,0.24,0.32,0.32,0.4,10.0,20.0,7.73583640134e-41,4.28736123838e-42,6.51114496582e-42
884,517,0.32,0.4,0.32,0.4,10.0,20.0,6.74630525205e-41,4.54013470989e-42,6.24344657314e-42
885,518,0.4,0.6,0.32,0.4,10.0,20.0,2.86820819498e-41,2.83778881154e-42,4.71153272263e-42
886,519,0.6,0.799,0.32,0.4,10.0,20.0,3.07549975005e-42,1.00560375592e-42,1.82755231881e-42
889,520,0.0,0.02,0.4,0.6,10.0,20.0,2.27221240507e-41,2.86249371009e-42,4.878620582e-42
890,521,0.02,0.04,0.4,0.6,10.0,20.0,1.02613791854e-41,1.36617568561e-42,2.24411475188e-42
891,522,0.04,0.08,0.4,0.6,10.0,20.0,9.6093060617e-42,8.8610942163e-43,1.9471960756e-42
892,523,0.08,0.12,0.4,0.6,10.0,20.0,1.06216748864e-41,9.8882166047e-43,2.27656362975e-42
893,524,0.12,0.16,0.4,0.6,10.0,20.0,1.06428045627e-41,9.53012710095e-43,2.30944446323e-42
894,525,0.16,0.24,0.4,0.6,10.0,20.0,1.76708823383e-41,1.23061971548e-42,2.9489578241e-42
895,526,0.24,0.32,0.4,0.6,10.0,20.0,3.38882083904e-41,2.11634129622e-42,4.09355560943e-42
896,527,0.32,0.4,0.4,0.6,10.0,20.0,3.96389175493e-41,2.41220061217e-42,4.41964817131e-42
897,528,0.4,0.6,0.4,0.6,10.0,20.0,3.07998824487e-41,1.91641720763e-42,3.62525056881e-42
898,529,0.6,0.799,0.4,0.6,10.0,20.0,5.7184276114e-42,1.30556246896e-42,2.95911912032e-42
901,530,0.0,0.02,0.6,0.799,10.0,20.0,1.48618626576e-41,2.67913752212e-42,4.1860010694e-42
902,531,0.02,0.04,0.6,0.799,10.0,20.0,6.60782143716e-42,1.17842367507e-42,1.47322048324e-42
903,532,0.04,0.08,0.6,0.799,10.0,20.0,3.61718198451e-42,4.73563087706e-43,1.1984590382e-42
904,533,0.08,0.12,0.6,0.799,10.0,20.0,4.19837773818e-42,4.91784174076e-43,1.25316011944e-42
905,534,0.12,0.16,0.6,0.799,10.0,20.0,3.14072668614e-42,4.06354263453e-43,9.09347136856e-43
906,535,0.16,0.24,0.6,0.799,10.0,20.0,3.2865927733e-42,4.3369708567e-43,8.99732767255e-43
907,536,0.24,0.32,0.6,0.799,10.0,20.0,4.59284723395e-42,4.37178899285e-43,1.06402522341e-42
908,537,0.32,0.4,0.6,0.799,10.0,20.0,7.44361824015e-42,7.05348580064e-43,1.47246824824e-42
909,538,0.4,0.6,0.6,0.799,10.0,20.0,1.37143321779e-41,1.30072274606e-42,2.80569285797e-42
910,539,0.6,0.799,0.6,0.799,10.0,20.0,3.86203511148e-42,9.13299797911e-43,2.08508363102e-42


==> anc/README <==
MINERvA triple differential QE-like PRL Errata data release README. All files are contained in the associated compressed tarball - MINERvA_PRL_Errata_TripleDiffQELike_DataRelease.tar.gz

Signal definition-

Kinematic windows:

P|| > 1.5 GeV
Muon Angle w.r.t neutrino < 20 degrees


Interaction and final state information:

Charge Current interaction of a muon type neutrino with the following particles allowed in the final state:
muon, any number of nucleons, gammas <10 MeV (nuclear deexcitation)


Files in the release and comments on each:

###
SumTp vs Muon Pt vs Muon P||
###
----
MINERvA_PRL_Errata_TripleDiffQELike_ptpzsumtp.root
	Contains a TH3D with the full result in xyz (sumTp,MuonPt,MuonP||).
	Contains three covariance matrices - TotalCovariance, FluxCovariance, StatCovariance. These covariance matrices include all under/overflow bins in the TH3D. To invert you have to use a pseudo-inverse method.
----
MINERvA_PRL_Errata_TripleDiffQELike_ptpzsumtp_data_cross_section.csv
	Contains a comma separated list of bins, bin IDs, cross section values and uncertainties. NOTE: RootHistBinID refers to the global bin in the MINERvA_PRL_Errata_TripleDiffQELike_ptpzsumtp.root TH3 object. CovCSVId corresponds to the i or j value in the CSV versions of the covariances.
----
MINERvA_PRL_Errata_TripleDiffQELike_ptpzsumtp_covariances.csv
	Contains the covariance matrix for the total,statistical,flux contribution to the total uncertainty in the form i,j,cov_ij,cov_ij,cov_ij


###
SumTp vs q0_qe vs Muon E
###
----
MINERvA_PRL_Errata_TripleDiffQELike_q0qeemusumtp.root
	Contains a TH3D with the full result in xyz (sumTp,MuonPt,MuonP||).
	Contains three covariance matrices - TotalCovariance, FluxCovariance, StatCovariance. These covariance matrices include all under/overflow bins in the TH3D. To invert you have to use a pseudo-inverse method.
----
MINERvA_PRL_Errata_TripleDiffQELike_q0qeemusumtp_data_cross_section.csv
	Contains a comma separated list of bins, bin IDs, cross section values and uncertainties. NOTE: RootHistBinID refers to the global bin in the MINERvA_PRL_Errata_TripleDiffQELike_q0qeemusumtp.root TH3 object. CovCSVId corresponds to the i or j value in the CSV versions of the covariances.
----
MINERvA_PRL_Errata_TripleDiffQELike_q0qeemusumtp_covariances.csv
	Contains the covariance matrix for the total,statistical,flux contribution to the total uncertainty in the form i,j,cov_ij,cov_ij,cov_ij

